Cryogenic Enhancement of Electron Spin Polarization from a Strained GaAs/GaAsP Superlattice Photocathode

We report electron spin polarization of 95.0 +/- 0.8 (stat) +/- 2.4 (sys)% from a strained GaAs/GaAsP superlattice photocathode grown by metalorganic chemical vapor deposition (MOCVD) and cooled to dry-ice temperature (195 K). We achieved this polarization with 97.8% circularly polarized excitation light and a quantum efficiency of 0.7% at the peak polarization wavelength. This measurement exceeds the values of previously reported GaAs-based photocathode polarizations, which have clustered near 92% for two decades. We vary the temperature of the cathode and measure the polarization and quantum-efficiency spectra at 295 K, 273 K, 195 K, and 77 K. The polarization rises from 91.2(1)% at 295 K to its maximum at 195 K, while the spectral peak shifts from 775 nm to 739 nm (78 meV) over the full temperature range, tracking the widening band gap. The spectra probe two depolarization mechanisms: a thermalized transport channel that is suppressed on cooling, and energy-dependent hot-electron relaxation that persists and sets the low-temperature saturation. The polarization recovers after a full cooling and warmup cycle and is stable while the quantum efficiency decays, which disfavors surface energy filtering as the origin of the gain. These results indicate that modest cooling to 195 K, for which dry ice suffices, is a practical route to higher-polarization GaAs-based electron sources.

==> anc/LICENSE <==
This repository contains four kinds of material, under different terms.

1. Code (calculations.ipynb, figure_style.py, and
   data/refractive_indices/interpolate_alloys.py): MIT License, reproduced
   below.

2. Measurement data (the CSV files directly in data/): Creative Commons
   Attribution 4.0 International (CC BY 4.0); full text in data/LICENSE.

3. Published optical constants (the CSV files in data/refractive_indices/):
   permittivity tables reproduced from Appendix D of I. Vurgaftman,
   M. P. Lumb, and J. R. Meyer, "Bands and Photons in III-V Semiconductor
   Quantum Structures" (Oxford University Press, 2021). They are included
   for reproducibility, remain the property of their publisher, and are not
   covered by the licenses above.

4. Manuscript sources (main.tex, supplement.tex, references.bib):
   Copyright (c) 2026 the authors. All rights reserved. These files are
   included for reference and reproducibility and are not covered by the
   licenses above.

-----------------------------------------------------------------------

MIT License

Copyright (c) 2026 the authors listed in README.md

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.


==> anc/README.md <==
# Ancillary material

Data and analysis for this Letter and its Supplemental Material.

- `calculations.ipynb` reads the files in `data/` and reproduces every derived
  quantity, fit, and figure in both documents. Run it from this directory with
  a fresh kernel.
- `figure_style.py` holds the plotting conventions used by the figures.
- `data/` contains the measured inputs and the published optical constants;
  see `data/README.md` for a description of each file and column.

Dependencies: NumPy, pandas, SciPy, matplotlib, Jupyter.
See `LICENSE` for the terms covering each kind of material.


==> anc/calculations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "95eecc3b",
   "metadata": {},
   "source": [
    "# Calculations and figures for \"Cryogenic Enhancement of Electron Spin Polarization from a Strained GaAs/GaAsP Superlattice Photocathode\"\n",
    "\n",
    "This notebook reads the measured CSV files in `data/` and reproduces every derived quantity,\n",
    "fit, and figure of the Letter and its Supplemental Material. Run it top to bottom with a fresh\n",
    "kernel; the figures are written to `figures/`.\n",
    "\n",
    "| Manuscript output | File regenerated here |\n",
    "|---|---|\n",
    "| Main Fig. 1 | `figures/polarization_vs_wavelength.pdf` |\n",
    "| Main Fig. 2 | `figures/qe_vs_wavelength.pdf` |\n",
    "| Main Fig. 3 | `figures/depolarization_model.pdf` |\n",
    "| SM Fig. 1 (reflectance and layer stack) | `figures/sample_structure.pdf` |\n",
    "| SM Fig. 2 (stability controls) | `figures/stability_controls.pdf` |\n",
    "| SM Fig. 3 (peak narrowing) | `figures/blue_edge_phenomenology.pdf` |\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "803c64f2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:32.858608Z",
     "iopub.status.busy": "2026-08-31T17:57:32.858472Z",
     "iopub.status.idle": "2026-08-31T17:57:34.392879Z",
     "shell.execute_reply": "2026-08-31T17:57:34.392313Z"
    }
   },
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from scipy.optimize import least_squares, brentq\n",
    "from scipy.interpolate import PchipInterpolator\n",
    "from scipy.special import erf\n",
    "import matplotlib.pyplot as plt\n",
    "from IPython.display import display\n",
    "\n",
    "root = Path.cwd()\n",
    "DATA_DIR = root / 'data'\n",
    "figdir = root / 'figures'\n",
    "figdir.mkdir(exist_ok=True)\n",
    "\n",
    "required_data = ['polarization_raw.csv', 'qe.csv', 'laser_polarization.csv',\n",
    "                 'reflectance.csv', 'refractive_indices']\n",
    "missing_data = [name for name in required_data if not (DATA_DIR / name).exists()]\n",
    "assert not missing_data, f'missing publication data: {missing_data}'\n",
    "\n",
    "TEMPS = [295, 273, 195, 77]\n",
    "COLD = (273, 195, 77)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0b8d1caf",
   "metadata": {
    "collapsed": true,
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.395393Z",
     "iopub.status.busy": "2026-08-31T17:57:34.395164Z",
     "iopub.status.idle": "2026-08-31T17:57:34.401005Z",
     "shell.execute_reply": "2026-08-31T17:57:34.400503Z"
    },
    "jupyter": {
     "source_hidden": true
    }
   },
   "outputs": [],
   "source": [
    "# All figure styling lives in figure_style.py.\n",
    "import figure_style\n",
    "from figure_style import *\n",
    "figure_style.configure(root=root, figdir=figdir)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "00067abb",
   "metadata": {},
   "source": [
    "## Publication inputs and helicity correction\n",
    "Loads the measured tables and the laser calibration. `laser_polarization.csv`\n",
    "gives the measured circular fraction $C(\\lambda)$ of the excitation light at\n",
    "the cathode. The helicity-normalized polarization is \n",
    "$P_{\\mathrm{corr}}=P_{\\mathrm{delivered}}/C(\\lambda)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "9e7ceb04",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.403075Z",
     "iopub.status.busy": "2026-08-31T17:57:34.402886Z",
     "iopub.status.idle": "2026-08-31T17:57:34.424798Z",
     "shell.execute_reply": "2026-08-31T17:57:34.424432Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "93 polarization points in spectral fits/figures; 68 production-spectrum points for headline peaks; C(775 nm) = 0.9949 +/- 0.0014, C(739 nm) = 0.9629 +/- 0.0119\n"
     ]
    }
   ],
   "source": [
    "# Laser circular polarization at the cathode: the measured circular fraction C(lambda)\n",
    "laser = pd.read_csv(DATA_DIR / 'laser_polarization.csv', float_precision='round_trip')\n",
    "laser_required = {'wavelength_nm', 'laser_circular_fraction',\n",
    "                  'laser_circular_fraction_uncertainty'}\n",
    "assert laser_required <= set(laser), f'missing laser columns: {laser_required - set(laser)}'\n",
    "\n",
    "C_interpolator = PchipInterpolator(laser['wavelength_nm'],\n",
    "                                   laser['laser_circular_fraction'])\n",
    "dC_interpolator = PchipInterpolator(laser['wavelength_nm'],\n",
    "                                    laser['laser_circular_fraction_uncertainty'])\n",
    "def _calibration_value(interpolator, wavelength):\n",
    "    value = np.asarray(wavelength, float)\n",
    "    bounded = np.clip(value, laser['wavelength_nm'].min(), laser['wavelength_nm'].max())\n",
    "    result = interpolator(bounded)\n",
    "    return float(result) if value.ndim == 0 else result\n",
    "lp = lambda wavelength: _calibration_value(C_interpolator, wavelength)\n",
    "lp_unc = lambda wavelength: _calibration_value(dC_interpolator, wavelength)\n",
    "\n",
    "\n",
    "pol_input = pd.read_csv(DATA_DIR / 'polarization_raw.csv')\n",
    "pol = pol_input.rename(columns={\n",
    "    'temperature_K': 'T', 'wavelength_nm': 'λ', 'asymmetry_percent': 'a',\n",
    "    'asymmetry_stat_percent': 'da', 'polarization_delivered_percent': 'P',\n",
    "    'workbook_total_error_percent': 'dP', 'stat_delivered_percent': 'stat',\n",
    "    'scale_delivered_percent': 'syst'})\n",
    "pol['C'] = lp(pol['λ'])\n",
    "pol['dC'] = lp_unc(pol['λ'])\n",
    "pol['P_corr'] = pol['P']/pol['C']\n",
    "pol['stat_corr'] = pol['stat']/pol['C']\n",
    "pol['syst_corr'] = pol['syst']/pol['C']\n",
    "pol['laser_corr'] = pol['P_corr']*pol['dC']/pol['C']\n",
    "pol['dP_corr'] = np.sqrt(pol['stat_corr']**2 + pol['syst_corr']**2\n",
    "                             + pol['laser_corr']**2)\n",
    "S_EFF = 0.201\n",
    "DS_EFF = 0.005\n",
    "REL_SCALE = DS_EFF/S_EFF\n",
    "assert np.allclose(pol['syst'], pol['P']*REL_SCALE, rtol=2e-3, atol=2e-3)\n",
    "assert np.allclose(pol['dP'], np.hypot(pol['stat'], pol['syst']),\n",
    "                   rtol=2e-3, atol=5e-3)\n",
    "\n",
    "ALL = pol.copy()\n",
    "DATA = pol[pol['model_include']].copy()\n",
    "PEAK_DATA = pol[pol['primary']].copy()\n",
    "\n",
    "REPEATABILITY_FLOOR = 1.5  # percentage points, from scan-to-scan repeatability\n",
    "DATA['err'] = np.hypot(DATA['stat_corr'], REPEATABILITY_FLOOR)\n",
    "DATA['err_m'] = np.hypot(DATA['stat'], REPEATABILITY_FLOOR)\n",
    "\n",
    "qe = pd.read_csv(DATA_DIR / 'qe.csv').rename(columns={\n",
    "    'temperature_K': 'T', 'wavelength_nm': 'λ',\n",
    "    'quantum_efficiency_percent': 'QE'})\n",
    "\n",
    "print(f'{len(DATA)} polarization points in spectral fits/figures; '\n",
    "      f'{len(PEAK_DATA)} production-spectrum points for headline peaks; '\n",
    "      f'C(775 nm) = {lp(775):.4f} +/- {lp_unc(775):.4f}, '\n",
    "      f'C(739 nm) = {lp(739):.4f} +/- {lp_unc(739):.4f}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ab51c8a",
   "metadata": {},
   "source": [
    "## Quoted peak polarizations and uncertainty\n",
    "\n",
    "Quoted peaks are error-weighted means of all measurements within 3 nm of the peak wavelength,\n",
    "with the statistical uncertainty inflated by $\\sqrt{\\chi^2_\\nu}$ where repeated scans scatter\n",
    "beyond counting statistics."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "cd5a56d1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.426628Z",
     "iopub.status.busy": "2026-08-31T17:57:34.426494Z",
     "iopub.status.idle": "2026-08-31T17:57:34.430762Z",
     "shell.execute_reply": "2026-08-31T17:57:34.430368Z"
    }
   },
   "outputs": [],
   "source": [
    "def peak_value(g, col='P', dcol=None, window=3.0, peak_wavelength=None):\n",
    "    g = g.copy()\n",
    "    dcol = dcol or ('stat_corr' if col == 'P_corr' else 'stat')\n",
    "    g['e'] = g[dcol]\n",
    "    assert g['e'].notna().all() and (g['e'] > 0).all()\n",
    "\n",
    "    if peak_wavelength is None:\n",
    "        wm = g.groupby('λ').apply(lambda x: np.average(x[col], weights=1/x['e']**2),\n",
    "                                  include_groups=False)\n",
    "        λ0 = wm.idxmax()\n",
    "    else:\n",
    "        λ0 = float(peak_wavelength)\n",
    "\n",
    "    sel = g[np.abs(g['λ'] - λ0) <= window]\n",
    "    w = 1/sel['e']**2\n",
    "    mean = np.average(sel[col], weights=w)\n",
    "    err = np.sqrt(1/w.sum())\n",
    "    chi2ν = np.sum(w*(sel[col] - mean)**2)/max(len(sel) - 1, 1)\n",
    "    return λ0, mean, err*max(1, np.sqrt(chi2ν)), len(sel), chi2ν"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e78f76cc",
   "metadata": {},
   "source": [
    "### Peak table and Sherman-function uncertainty"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "661a0ff0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.432385Z",
     "iopub.status.busy": "2026-08-31T17:57:34.432268Z",
     "iopub.status.idle": "2026-08-31T17:57:34.458705Z",
     "shell.execute_reply": "2026-08-31T17:57:34.458364Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sherman-function systematic: 2.49% relative (S_eff = 0.201(5))\n",
      "  T  quantity  λ_peak     P  dP_stat  dP_laser  n  chi2ν  dP_scale  dP_combined\n",
      " 77  measured   739.0 90.78     1.32      0.00  6 115.37      2.26         2.62\n",
      " 77 corrected   739.0 94.32     1.35      1.18  6 110.67      2.35         2.95\n",
      "195  measured   760.0 94.97     0.77      0.00  7  46.49      2.36         2.49\n",
      "195 corrected   760.0 97.10     0.79      0.30  7  47.03      2.42         2.56\n",
      "273  measured   764.0 93.00     2.58      0.00  3  40.38      2.31         3.47\n",
      "273 corrected   764.0 94.74     2.61      0.45  3  39.71      2.36         3.55\n",
      "295  measured   775.0 91.15     0.07      0.00  1   0.00      2.27         2.27\n",
      "295 corrected   775.0 91.63     0.07      0.13  1   0.00      2.28         2.28\n"
     ]
    }
   ],
   "source": [
    "def peak_laser_component(g, λ0, window=3.0):\n",
    "    \"\"\"Propagate the locally correlated laser calibration through a peak mean.\"\"\"\n",
    "    sel = g[np.abs(g['λ'] - λ0) <= window]\n",
    "    weight = 1/sel['stat_corr']**2\n",
    "    return np.average(sel['laser_corr'], weights=weight)\n",
    "\n",
    "rows = []\n",
    "for T, g in PEAK_DATA.groupby('T'):\n",
    "    delivered = peak_value(g, col='P')\n",
    "    corrected = peak_value(g, col='P_corr', peak_wavelength=delivered[0])\n",
    "    for result, tag in [(delivered, 'measured'), (corrected, 'corrected')]:\n",
    "        λ0, m, e, n, x2 = result\n",
    "        laser_error = peak_laser_component(g, λ0) if tag == 'corrected' else 0.0\n",
    "        rows.append(dict(T=T, quantity=tag, λ_peak=λ0, P=m, dP_stat=e,\n",
    "                         dP_laser=laser_error, n=n, chi2ν=x2))\n",
    "peaks = pd.DataFrame(rows)\n",
    "rel_syst = REL_SCALE\n",
    "peaks['dP_scale'] = peaks['P']*rel_syst\n",
    "peaks['dP_combined'] = np.sqrt(peaks['dP_stat']**2 + peaks['dP_laser']**2\n",
    "                                 + peaks['dP_scale']**2)\n",
    "print(f'Sherman-function systematic: {100*rel_syst:.2f}% relative (S_eff = 0.201(5))')\n",
    "print(peaks.round(2).to_string(index=False))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c533a036",
   "metadata": {},
   "source": [
    "### Scatter at 77 K and the highest individual scans\n",
    "\n",
    "At 77 K the six window points span 87.5–95.7% delivered with 0.2–0.5%\n",
    "statistical errors."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2bd11e5b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.460793Z",
     "iopub.status.busy": "2026-08-31T17:57:34.460602Z",
     "iopub.status.idle": "2026-08-31T17:57:34.469816Z",
     "shell.execute_reply": "2026-08-31T17:57:34.469384Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "77 K window: n=6, span 87.5-95.7% delivered, stat errors 0.2-0.5%, chi2nu=115, inflation x11\n",
      "max single-scan corrected at 273 K: 99.9 +/- 0.8 stat +/- 0.5 laser +/- 2.5 scale %\n",
      "max single-scan corrected at 195 K: 100.8 +/- 0.5 stat +/- 0.2 laser +/- 2.5 scale %\n",
      "max single-scan corrected at 77 K: 99.4 +/- 0.4 stat +/- 1.2 laser +/- 2.5 scale %\n"
     ]
    }
   ],
   "source": [
    "# 77 K window scatter and the highest single scans.\n",
    "g77 = DATA[DATA['T'] == 77]\n",
    "λ0, m, e, n, x2 = peak_value(g77, col='P')\n",
    "sel = g77[np.abs(g77['λ'] - λ0) <= 3]\n",
    "print(f'77 K window: n={n}, span {sel[\"P\"].min():.1f}-{sel[\"P\"].max():.1f}% delivered, '\n",
    "      f'stat errors {sel[\"stat\"].min():.1f}-{sel[\"stat\"].max():.1f}%, '\n",
    "      f'chi2nu={x2:.0f}, inflation x{np.sqrt(x2):.0f}')\n",
    "\n",
    "# Single-point corrected maxima, with statistical and Sherman-function components separate.\n",
    "for T in COLD:\n",
    "    g = PEAK_DATA[PEAK_DATA['T'] == T]\n",
    "    i = g['P_corr'].idxmax()\n",
    "    print(f'max single-scan corrected at {T} K: '\n",
    "          f'{g.loc[i, \"P_corr\"]:.1f} +/- {g.loc[i, \"stat_corr\"]:.1f} stat '\n",
    "          f'+/- {g.loc[i, \"laser_corr\"]:.1f} laser '\n",
    "          f'+/- {g.loc[i, \"P_corr\"]*rel_syst:.1f} scale %')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "414cfb90",
   "metadata": {},
   "source": [
    "### Surface-artifact control quantities\n",
    "\n",
    "Computes the warmup reversibility ($+1.1(2.1)$ percentage points), the span of\n",
    "the same-day room-temperature checks, and the late dry-ice repeat."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "7522c370",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.471772Z",
     "iopub.status.busy": "2026-08-31T17:57:34.471633Z",
     "iopub.status.idle": "2026-08-31T17:57:34.511118Z",
     "shell.execute_reply": "2026-08-31T17:57:34.510779Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "after warmup minus 'RT full scan' (corrected): +0.7(2.1) pp\n",
      "after warmup minus 'RT full scan' (measured): +1.1(2.1) pp\n",
      "after warmup minus 'RT baseline' (corrected): +0.8(2.1) pp\n",
      "after warmup minus 'RT baseline' (measured): +0.7(2.1) pp\n",
      "RT day checks span 89.1-92.5%; largest difference +3.4(2.4) pp\n",
      "degraded-activation dry-ice repeat: 89.7(1.1)% at 758 nm\n"
     ]
    }
   ],
   "source": [
    "# Warmup reversibility. The Sherman-function uncertainty cancels in a difference;\n",
    "# independent 1.5-percentage-point repeatability uncertainties are propagated.\n",
    "for base in ['RT full scan', 'RT baseline']:\n",
    "    for col, tag in [('P_corr', 'corrected'), ('P', 'measured')]:\n",
    "        b = peak_value(ALL[ALL['label'] == base], col=col)\n",
    "        a = peak_value(ALL[ALL['label'] == 'RT after warmup'], col=col)\n",
    "        de = np.sqrt(a[2]**2 + b[2]**2 + 2*REPEATABILITY_FLOOR**2)\n",
    "        print(f'after warmup minus {base!r} ({tag}): '\n",
    "              f'{a[1]-b[1]:+.1f}({de:.1f}) pp')\n",
    "\n",
    "# Independent room-temperature day checks. The Sherman-function uncertainty cancels;\n",
    "# propagate only counting statistics and independent repeatability uncertainties.\n",
    "rt_checks = ALL[ALL['label'].str.startswith('RT check')].sort_values('P')\n",
    "lo_check, hi_check = rt_checks.iloc[0], rt_checks.iloc[-1]\n",
    "rt_check_span_pp = hi_check['P'] - lo_check['P']\n",
    "rt_check_span_err_pp = np.sqrt(lo_check['stat']**2 + hi_check['stat']**2\n",
    "                                   + 2*REPEATABILITY_FLOOR**2)\n",
    "print(f'RT day checks span {lo_check[\"P\"]:.1f}-{hi_check[\"P\"]:.1f}%; largest difference '\n",
    "      f'{rt_check_span_pp:+.1f}({rt_check_span_err_pp:.1f}) pp')\n",
    "\n",
    "# Repeat dry-ice cooldown after activation decay (surface-filtering control).\n",
    "rerun_peak_corr = peak_value(ALL[ALL['label'] == 'dry ice rerun'], col='P_corr')\n",
    "print(f'degraded-activation dry-ice repeat: {rerun_peak_corr[1]:.1f}({rerun_peak_corr[2]:.1f})% '\n",
    "      f'at {rerun_peak_corr[0]:.0f} nm')\n",
    "\n",
    "# Store the manuscript's warmup comparison.\n",
    "warmup_before = peak_value(ALL[ALL['label'] == 'RT full scan'], col='P')\n",
    "warmup_after = peak_value(ALL[ALL['label'] == 'RT after warmup'], col='P')\n",
    "warmup_difference_pp = warmup_after[1] - warmup_before[1]\n",
    "warmup_difference_err_pp = np.sqrt(warmup_after[2]**2 + warmup_before[2]**2\n",
    "                                    + 2*REPEATABILITY_FLOOR**2)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "39871a45",
   "metadata": {},
   "source": [
    "### Measured peak-energy shift\n",
    "\n",
    "The peak moves from 775 nm to 739 nm, which we will use as a target for\n",
    "the band calculation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "15b97b63",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.512831Z",
     "iopub.status.busy": "2026-08-31T17:57:34.512687Z",
     "iopub.status.idle": "2026-08-31T17:57:34.522433Z",
     "shell.execute_reply": "2026-08-31T17:57:34.521997Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "measured 295->77 K peak-energy shift: 77.9 meV\n"
     ]
    }
   ],
   "source": [
    "λ_rt = float(peaks.query(\"T == 295 and quantity == 'measured'\")['λ_peak'].iloc[0])\n",
    "λ_77 = float(peaks.query(\"T == 77 and quantity == 'measured'\")['λ_peak'].iloc[0])\n",
    "measured_shift_meV = 1e3 * 1239.842 * (1/λ_77 - 1/λ_rt)\n",
    "print(f'measured 295->77 K peak-energy shift: {measured_shift_meV:.1f} meV')\n",
    "\n",
    "MEAS = {r.T: (r.λ_peak, r.P, r.dP_stat)\n",
    "        for r in peaks[peaks['quantity'] == 'corrected'].itertuples()}\n",
    "pk_meas = peaks[peaks['quantity'] == 'measured'].set_index('T')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "89ba9c7b",
   "metadata": {},
   "source": [
    "## Strained-superlattice band structure\n",
    "\n",
    "A four-band Luttinger-Kohn Hamiltonian with Bir-Pikus strain for the valence minibands, a\n",
    "nonparabolic conduction miniband, and $\\sigma^+$ selection rules, evaluated with the nominal\n",
    "layer structure and literature material constants."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "32d86d7a",
   "metadata": {},
   "source": [
    "### Material parameters, nominal layer structure, strain, and band edges\n",
    "\n",
    "Sets up the material parameters (linear interpolation to\n",
    "GaAs$_{0.65}$P$_{0.35}$ with gap bowing), the biaxial strain imposed by the\n",
    "relaxed buffer, the hydrostatic and shear edge shifts, and the Varshni\n",
    "temperature dependence."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c4142ea5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.524453Z",
     "iopub.status.busy": "2026-08-31T17:57:34.524322Z",
     "iopub.status.idle": "2026-08-31T17:57:34.529988Z",
     "shell.execute_reply": "2026-08-31T17:57:34.529612Z"
    }
   },
   "outputs": [],
   "source": [
    "ħ2_2m0 = 0.0381        # eV nm²\n",
    "k_B = 8.617333e-5      # eV/K\n",
    "ħω_LO = 0.0367         # eV, GaAs LO phonon\n",
    "\n",
    "# material parameters [Vurgaftman2001, JAP 89, 5815]\n",
    "GaAs = dict(Eg0=1.519, α=5.405e-4, β=204.0, γ1=6.98, γ2=2.06, γ3=2.93,\n",
    "            me=0.067, VBO=-0.80, ac=-7.17, av=-1.16, b=-2.0,\n",
    "            C11=1221., C12=566., a0=0.565325)\n",
    "GaP  = dict(Eg0=2.886, α=5.771e-4, β=372.0, γ1=4.05, γ2=0.49, γ3=2.93,\n",
    "            me=0.13,  VBO=-1.27, ac=-8.2,  av=-1.7,  b=-1.6,\n",
    "            C11=1405., C12=620.2, a0=0.54505)\n",
    "C_bow = 0.19           # GaAsP gap bowing\n",
    "\n",
    "# structure as a dict so the sensitivity scan below can vary it\n",
    "S0 = dict(L_w=3.8, L_b=2.8, x_P=0.35, b_scale=1.0, dEv=0.0, α_np=0.64)\n",
    "\n",
    "def Eg_T(mat, T): return mat['Eg0'] - mat['α']*T**2/(T + mat['β'])\n",
    "\n",
    "def derived(S):\n",
    "    \"\"\"Strain, edges, and interpolated barrier from a structure dict.\"\"\"\n",
    "    x = S['x_P']\n",
    "    interp = lambda k: (1-x)*GaAs[k] + x*GaP[k]\n",
    "    bar = {k: interp(k) for k in GaAs}\n",
    "\n",
    "    a_buf = interp('a0')\n",
    "    ε_par = (a_buf - GaAs['a0'])/GaAs['a0']\n",
    "    ε_z   = -2*GaAs['C12']/GaAs['C11']*ε_par\n",
    "    ε_h   = 2*ε_par + ε_z\n",
    "    Qε    = -S['b_scale']*GaAs['b']/2*(2*ε_par - 2*ε_z)\n",
    "\n",
    "    def edges(T):\n",
    "        Eg_bar = (1-x)*Eg_T(GaAs,T) + x*Eg_T(GaP,T) - x*(1-x)*C_bow\n",
    "        ΔEv = GaAs['VBO'] - interp('VBO') + S['dEv']    # dEv: offset uncertainty knob\n",
    "        return dict(Ev_w=GaAs['av']*ε_h, Ev_b=-ΔEv,\n",
    "                    Ec_w=Eg_T(GaAs,T) + GaAs['ac']*ε_h, Ec_b=-ΔEv + Eg_bar)\n",
    "    return bar, ε_par, ε_h, Qε, edges\n",
    "\n",
    "_, ε_par, _, Qε, _ = derived(S0)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "39b8ac24",
   "metadata": {},
   "source": [
    "### Plane-wave Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9f81c7f1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.532014Z",
     "iopub.status.busy": "2026-08-31T17:57:34.531872Z",
     "iopub.status.idle": "2026-08-31T17:57:34.539813Z",
     "shell.execute_reply": "2026-08-31T17:57:34.539467Z"
    }
   },
   "outputs": [],
   "source": [
    "N = 10\n",
    "n_idx = np.arange(-N, N+1)\n",
    "NG = len(n_idx)\n",
    "\n",
    "def make_H(S):\n",
    "    bar, _, _, Qε_, edges = derived(S)\n",
    "    d = S['L_w'] + S['L_b']\n",
    "    G = 2*np.pi*n_idx/d\n",
    "\n",
    "    def fstep(p_w, p_b):\n",
    "        dn = n_idx[:,None] - n_idx[None,:]\n",
    "        return np.where(dn==0, p_b + (p_w-p_b)*S['L_w']/d,\n",
    "                        (p_w-p_b)*S['L_w']/d*np.sinc(2*np.pi*dn/d*S['L_w']/(2*np.pi)))\n",
    "\n",
    "    γ1, γ2, γ3 = (fstep(GaAs[k], bar[k]) for k in ('γ1', 'γ2', 'γ3'))\n",
    "    γb = (γ2+γ3)/2\n",
    "    inv_m = fstep(1/GaAs['me'], 1/bar['me'])\n",
    "\n",
    "    def valence_H(kp, q, T):\n",
    "        ed = edges(T)\n",
    "        kz = q + G\n",
    "        kzm, kzn = kz[:,None], kz[None,:]\n",
    "\n",
    "        PQ_hh = ħ2_2m0*((γ1+γ2)*kp**2 + (γ1-2*γ2)*kzm*kzn)\n",
    "        PQ_lh = ħ2_2m0*((γ1-γ2)*kp**2 + (γ1+2*γ2)*kzm*kzn)\n",
    "        R = ħ2_2m0*(-np.sqrt(3))*γb*kp**2\n",
    "        Sm = ħ2_2m0*2*np.sqrt(3)*γ3*kp*(kzm+kzn)/2\n",
    "        V_hh = fstep(ed['Ev_w']-Qε_, ed['Ev_b'])\n",
    "        V_lh = fstep(ed['Ev_w']+Qε_, ed['Ev_b'])\n",
    "\n",
    "        H = np.zeros((4*NG, 4*NG), complex)\n",
    "        sl = lambda i: slice(i*NG, (i+1)*NG)\n",
    "        H[sl(0),sl(0)] = V_hh - PQ_hh\n",
    "        H[sl(3),sl(3)] = V_hh - PQ_hh\n",
    "        H[sl(1),sl(1)] = V_lh - PQ_lh\n",
    "        H[sl(2),sl(2)] = V_lh - PQ_lh\n",
    "        H[sl(0),sl(1)] = +Sm\n",
    "        H[sl(1),sl(0)] = Sm.conj().T\n",
    "        H[sl(0),sl(2)] = -R\n",
    "        H[sl(2),sl(0)] = -R.conj().T\n",
    "        H[sl(1),sl(3)] = -R\n",
    "        H[sl(3),sl(1)] = -R.conj().T\n",
    "        H[sl(2),sl(3)] = -Sm\n",
    "        H[sl(3),sl(2)] = -Sm.conj().T\n",
    "        return H\n",
    "\n",
    "    def conduction_H(kp, q, T):\n",
    "        ed = edges(T)\n",
    "        kz = q + G\n",
    "        return (fstep(ed['Ec_w'], ed['Ec_b'])\n",
    "                + ħ2_2m0*(inv_m*(kz[:,None]*kz[None,:]) + inv_m*kp**2))\n",
    "\n",
    "    return valence_H, conduction_H, edges, d"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "786d8573",
   "metadata": {},
   "source": [
    "### Optical transitions and ideal spin polarization\n",
    "\n",
    "`transitions` samples $(k_\\parallel,q)$, diagonalizes both Hamiltonians, applies the $\\sigma^+$\n",
    "matrix elements, and returns each transition's energy and spin-weighted absorption.\n",
    "Valence-band mixing makes the polarization decay continuously above the edge."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "384c6d92",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.541418Z",
     "iopub.status.busy": "2026-08-31T17:57:34.541309Z",
     "iopub.status.idle": "2026-08-31T17:57:34.547251Z",
     "shell.execute_reply": "2026-08-31T17:57:34.546872Z"
    }
   },
   "outputs": [],
   "source": [
    "def transitions(S, T, n_kp=20, n_q=8, kp_max=0.7, n_v=8, n_c=3):\n",
    "    vH, cH, edges, d = make_H(S)\n",
    "    ed = edges(T)\n",
    "\n",
    "    rec, states = [], []\n",
    "    for kp in np.linspace(1e-4, kp_max, n_kp):\n",
    "        for q in (np.arange(n_q)+0.5)*np.pi/d/n_q:\n",
    "            Ev, Vv = np.linalg.eigh(vH(kp, q, T))\n",
    "            Ec, Vc = np.linalg.eigh(cH(kp, q, T))\n",
    "            Ep = Ec - ed['Ec_w']          # Kane nonparabolicity\n",
    "            α = max(S['α_np'], 1e-6)\n",
    "            Ec = ed['Ec_w'] + (-1 + np.sqrt(1 + 4*α*np.maximum(Ep, 0)))/(2*α)\n",
    "            states.append((kp, Ev, Vv, Ec, Vc))\n",
    "    Ec_min = min(s[3][0] for s in states)\n",
    "\n",
    "    for kp, Ev, Vv, Ec, Vc in states:\n",
    "        for iv in range(1, n_v+1):\n",
    "            f = Vv[:, -iv].reshape(4, NG)\n",
    "            for ic in range(n_c):\n",
    "                g = Vc[:, ic]\n",
    "                a_up = np.abs(g.conj() @ f[2])**2/3\n",
    "                a_dn = np.abs(g.conj() @ f[3])**2\n",
    "                if a_up + a_dn < 1e-9:\n",
    "                    continue\n",
    "                rec.append((Ec[ic]-Ev[-iv], Ec[ic]-Ec_min, kp*(a_dn-a_up),\n",
    "                            kp*(a_dn+a_up), (iv-1)*n_c+ic))\n",
    "\n",
    "    ΔE, ΔEc, wp, wa, pid = map(np.array, zip(*rec))\n",
    "    pedge = {p: ΔE[pid==p].min() for p in np.unique(pid)}\n",
    "    ε = ΔE - np.array([pedge[p] for p in pid])\n",
    "    return dict(ΔE=ΔE, ΔEc=ΔEc, wp=wp, wa=wa, pid=pid, ε=ε, E0=ΔE.min())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "70b8f1c6",
   "metadata": {},
   "source": [
    "### From transitions to a spectrum\n",
    "\n",
    "`spectrum` evaluates Eq. (1) of the paper,\n",
    "\n",
    "$$P(\\hbar\\omega,T)=\\frac{1}{1+\\tau/\\tau_s}\n",
    "\\frac{\\sum_i P_i s_i a_i g_i(\\hbar\\omega)+P_\\mathrm{bg}a_\\mathrm{bg}}\n",
    "{\\sum_i a_i g_i(\\hbar\\omega)+a_\\mathrm{bg}},$$\n",
    "\n",
    "with Gaussian lines $g_i$, the two-dimensional Sommerfeld enhancement and a\n",
    "bound-exciton line at each eligible pair edge, cascade survival\n",
    "$s_i=\\exp[-(\\Delta E_{c,i}/E_\\kappa)^4]$, and a weakly polarized background\n",
    "onset (SM Eqs. (3)–(5)).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "cab6b665",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.548874Z",
     "iopub.status.busy": "2026-08-31T17:57:34.548752Z",
     "iopub.status.idle": "2026-08-31T17:57:34.555450Z",
     "shell.execute_reply": "2026-08-31T17:57:34.554966Z"
    }
   },
   "outputs": [],
   "source": [
    "def spectrum(t, T, p, lam, exciton=True, cascade=True, background=True,\n",
    "             transport=True, sommerfeld=True):\n",
    "    ħω = 1239.842/np.asarray(lam, float)\n",
    "    Γ = p['Γ0'] + p['Γ_LO']/(np.exp(ħω_LO/(k_B*T)) - 1)\n",
    "    Sfac = 2/(1+np.exp(-2*np.pi*np.sqrt(p['E_b']/np.maximum(t['ε'],1e-4)))) if sommerfeld else 1.0\n",
    "    wp, wa = t['wp']*Sfac, t['wa']*Sfac\n",
    "    s = np.exp(-(np.maximum(t['ΔEc'],0)/p['E_κ'])**4) if cascade else 1.0\n",
    "\n",
    "    Gm = np.exp(-0.5*((ħω[:,None] - (t['ΔE'][None,:]+p['ΔE0']))/Γ)**2)\n",
    "    num, den = Gm @ (wp*s), Gm @ wa\n",
    "\n",
    "    if exciton:\n",
    "        for pid in np.unique(t['pid']):\n",
    "            msk = t['pid'] == pid\n",
    "            Ep = t['ΔE'][msk].min()\n",
    "            if Ep - t['E0'] > 0.150:\n",
    "                continue\n",
    "            m2 = msk & (t['ε'] < p['E_b'])\n",
    "            if not m2.any():\n",
    "                continue\n",
    "            line = np.exp(-0.5*((ħω - (Ep - p['E_b'] + p['ΔE0']))/Γ)**2)\n",
    "            sx = np.exp(-(max(t['ΔEc'][msk].min(),0)/p['E_κ'])**4) if cascade else 1.0\n",
    "            num += p['f_x']*(t['wp']*Sfac)[m2].sum()*sx*line\n",
    "            den += p['f_x']*(t['wa']*Sfac)[m2].sum()*line\n",
    "\n",
    "    if background:\n",
    "        ħω_ref = np.array([t['E0'] + p['ΔE0'] + 0.120])\n",
    "        den_ref = (np.exp(-0.5*((ħω_ref[:,None]-(t['ΔE'][None,:]+p['ΔE0']))/Γ)**2) @ wa)[0]\n",
    "        a_bg = p['A_bg']*den_ref*0.5*(1 + erf((ħω - Eg_T(GaAs,T))/(np.sqrt(2)*Γ)))\n",
    "        num, den = num + p['P_bg']*a_bg, den + a_bg\n",
    "\n",
    "    P = 100*num/(den + 1e-300)\n",
    "    if transport:\n",
    "        P /= 1 + p['r0']*(T/295.0)**p['m']\n",
    "    return P"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68bcd85c",
   "metadata": {},
   "source": [
    "### Parameter-free band quantities\n",
    "Extract the Varshni shift of every edge at the four temperatures."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d195e270",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:34.557184Z",
     "iopub.status.busy": "2026-08-31T17:57:34.557044Z",
     "iopub.status.idle": "2026-08-31T17:57:35.427461Z",
     "shell.execute_reply": "2026-08-31T17:57:35.427109Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "strain eps_par = -1.26%\n",
      "HH edge above bulk gap: 133 meV\n",
      "HH-LH splitting delta = 105 meV; strain part 2|Q_eps| = 97 meV\n",
      "edge blueshift 295->77 K: 81 meV; bulk Varshni 83 meV\n"
     ]
    }
   ],
   "source": [
    "TRANS = {T: transitions(S0, T) for T in TEMPS}\n",
    "bar, ε_par, ε_h, Qε, edges = derived(S0)\n",
    "E0_295, E0_77 = TRANS[295]['E0'], TRANS[77]['E0']\n",
    "\n",
    "def pair_table(t):\n",
    "    out = []\n",
    "    for p_ in np.unique(t['pid']):\n",
    "        m = t['pid'] == p_\n",
    "        E_p = t['ΔE'][m].min()\n",
    "        near = m & (t['ΔE'] < E_p + 0.006)\n",
    "        out.append((E_p, np.sum(t['wp'][near])/np.sum(t['wa'][near])))\n",
    "    return sorted(out)\n",
    "\n",
    "def delta_LH(t):   # lowest pair edge with sigma+ polarization of LH sign\n",
    "    tab = pair_table(t)\n",
    "    return min(E for E, pol in tab if pol < -0.7) - tab[0][0]\n",
    "\n",
    "print(f'strain eps_par = {100*ε_par:.2f}%')\n",
    "print(f'HH edge above bulk gap: {1e3*(E0_295 - Eg_T(GaAs, 295)):.0f} meV')\n",
    "print(f'HH-LH splitting delta = {1e3*delta_LH(TRANS[295]):.0f} meV; '\n",
    "      f'strain part 2|Q_eps| = {1e3*2*abs(Qε):.0f} meV')\n",
    "print(f'edge blueshift 295->77 K: {1e3*(E0_77 - E0_295):.0f} meV; '\n",
    "      f'bulk Varshni {1e3*(Eg_T(GaAs, 77) - Eg_T(GaAs, 295)):.0f} meV')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2e42ccd4",
   "metadata": {},
   "source": [
    "### Sensitivity to uncertain structure and band parameters\n",
    "\n",
    "Recalculates the band quantities with each uncertain input varied\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "85fcde46",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:35.429097Z",
     "iopub.status.busy": "2026-08-31T17:57:35.428981Z",
     "iopub.status.idle": "2026-08-31T17:57:37.335353Z",
     "shell.execute_reply": "2026-08-31T17:57:37.334844Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  dEv +50 meV : edge -12 meV, delta +11 meV\n",
      "  dEv -50 meV : edge +9 meV, delta -12 meV\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  L_w +5%     : edge -5 meV, delta +1 meV\n",
      "  L_w -5%     : edge +5 meV, delta -1 meV\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  L_b +5%     : edge +1 meV, delta +1 meV\n",
      "  L_b -5%     : edge -2 meV, delta -1 meV\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  x_P +0.02   : edge +6 meV, delta +7 meV\n",
      "  x_P -0.02   : edge -6 meV, delta -7 meV\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  shear +10%  : edge -5 meV, delta +8 meV\n",
      "  shear -10%  : edge +5 meV, delta -8 meV\n",
      "maximum absolute sensitivity: 12 meV\n"
     ]
    }
   ],
   "source": [
    "base = transitions(S0, 295, n_kp=16, n_q=8)\n",
    "E0b, δ0b = base['E0'], delta_LH(base)\n",
    "def edge_delta(**kw):\n",
    "    S = dict(S0); S.update(kw)\n",
    "    t = transitions(S, 295, n_kp=16, n_q=8)\n",
    "    return 1e3*(t['E0'] - E0b), 1e3*(delta_LH(t) - δ0b)\n",
    "sensitivity = []\n",
    "for tag, kw in [('dEv +50 meV', dict(dEv=+0.05)), ('dEv -50 meV', dict(dEv=-0.05)),\n",
    "                ('L_w +5%', dict(L_w=S0['L_w']*1.05)),\n",
    "                ('L_w -5%', dict(L_w=S0['L_w']*0.95)),\n",
    "                ('L_b +5%', dict(L_b=S0['L_b']*1.05)),\n",
    "                ('L_b -5%', dict(L_b=S0['L_b']*0.95)),\n",
    "                ('x_P +0.02', dict(x_P=0.37)), ('x_P -0.02', dict(x_P=0.33)),\n",
    "                ('shear +10%', dict(b_scale=1.1)), ('shear -10%', dict(b_scale=0.9))]:\n",
    "    dE, dδ = edge_delta(**kw)\n",
    "    sensitivity.append((tag, dE, dδ))\n",
    "    print(f'  {tag:12s}: edge {dE:+.0f} meV, delta {dδ:+.0f} meV')\n",
    "print(f'maximum absolute sensitivity: {max(max(abs(a), abs(b)) for _, a, b in sensitivity):.0f} meV')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ebee6928",
   "metadata": {},
   "source": [
    "## Spectral model and transport fit\n",
    "\n",
    "The room-temperature spectrum constrains the adjustable spectral shape, and\n",
    "the lower temperatures enter through the calculated gap shift plus one\n",
    "transport factor each. Both fits below minimize residuals with weighted nonlinear least squares.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee33836b",
   "metadata": {},
   "source": [
    "### Room-temperature-only fit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3bb3aae7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:37.337945Z",
     "iopub.status.busy": "2026-08-31T17:57:37.337780Z",
     "iopub.status.idle": "2026-08-31T17:57:37.412940Z",
     "shell.execute_reply": "2026-08-31T17:57:37.412505Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RT-only fit: chi2/ndof = 0.75 (48 pts, 7 params)\n",
      "  ΔE0        = 56(1) meV\n",
      "  Γ          = 35(2) meV\n",
      "  E_κ        = 181(13) meV\n",
      "  τ/τs(295)  = 0.013(0.014)\n",
      "  f_x        = 39.546(2.318)\n",
      "  A_bg       = 0.111(0.024)\n",
      "  P_bg       = 0.150(0.112)\n"
     ]
    }
   ],
   "source": [
    "lam = np.linspace(700, 830, 400)\n",
    "\n",
    "def P_model(t, T, lam_, ΔE0, Γ, E_κ, r, f_x, A_bg, P_bg):\n",
    "    p = dict(ΔE0=ΔE0, Γ0=Γ, Γ_LO=0.0, E_κ=E_κ, r0=r, m=0.0,\n",
    "             f_x=f_x, A_bg=A_bg, P_bg=P_bg, E_b=0.009)\n",
    "    return spectrum(t, T, p, lam_)\n",
    "\n",
    "g295 = DATA[DATA['T'] == 295]\n",
    "\n",
    "def resid_rt(q):\n",
    "    return (P_model(TRANS[295], 295, g295['λ'].values, *q) - g295['P_corr'].values)/g295['err'].values\n",
    "\n",
    "q0 = [0.056, 0.032, 0.18, 0.06, 40., 0.08, 0.15]   # ΔE0 Γ E_κ r295 f_x A_bg P_bg\n",
    "lo = [-0.02, 0.008, 0.03, 0.0, 0.0, 0.0, 0.0]\n",
    "hi = [0.090, 0.060, 0.50, 0.3, 400., 0.5, 1.0]\n",
    "frt = least_squares(resid_rt, q0, bounds=(lo, hi), x_scale='jac')\n",
    "\n",
    "Qs = frt.x\n",
    "χ2rt = 2*frt.cost\n",
    "ndof = len(g295) - 7\n",
    "pe_rt = np.sqrt(np.diag(np.linalg.pinv(frt.jac.T@frt.jac)*χ2rt/ndof))\n",
    "\n",
    "names = ['ΔE0', 'Γ', 'E_κ', 'τ/τs(295)', 'f_x', 'A_bg', 'P_bg']\n",
    "print(f'RT-only fit: chi2/ndof = {χ2rt/ndof:.2f} ({len(g295)} pts, 7 params)')\n",
    "for n_, v, e in zip(names, Qs, pe_rt):\n",
    "    s = f'{1e3*v:.0f}({1e3*e:.0f}) meV' if n_ in ('ΔE0', 'Γ', 'E_κ') else f'{v:.3f}({e:.3f})'\n",
    "    print(f'  {n_:10s} = {s}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "772f10ec",
   "metadata": {},
   "source": [
    "### Joint fit used in the paper\n",
    "\n",
    "Fits six shared spectral parameters and four transport factors to the\n",
    "room-temperature spectrum together with the three cold corrected\n",
    "peaks. Each cold point is compared with the maximum of the modeled spectrum. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "d5c206f1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:37.414682Z",
     "iopub.status.busy": "2026-08-31T17:57:37.414561Z",
     "iopub.status.idle": "2026-08-31T17:57:39.533124Z",
     "shell.execute_reply": "2026-08-31T17:57:39.532735Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JOINT fit: chi2/ndof = 1.10 (51 pts, 10 params, 41 dof)\n",
      "  ΔE0        = 55(2) meV\n",
      "  Γ          = 32(2) meV\n",
      "  E_κ        = 169(10) meV\n",
      "  f_x        = 35.754(2.104)\n",
      "  A_bg       = 0.075(0.019)\n",
      "  P_bg       = 0.176(0.140)\n",
      "  τ/τs(295)  = 0.049(0.012)\n",
      "  τ/τs(273)  = 0.002(0.030)\n",
      "  τ/τs(195)  = 0.000(0.012)\n",
      "  τ/τs(77)   = 0.006(0.017)\n"
     ]
    }
   ],
   "source": [
    "# The published parameters come from the joint fit below.\n",
    "def resid_joint(q):\n",
    "    ΔE0, Γ, E_κ, f_x, A_bg, P_bg, r295, r273, r195, r77 = q\n",
    "    rr = dict(zip(COLD, (r273, r195, r77)))\n",
    "    out = [(P_model(TRANS[295], 295, g295['λ'].values, ΔE0, Γ, E_κ, r295, f_x, A_bg, P_bg)\n",
    "            - g295['P_corr'].values)/g295['err'].values]\n",
    "    for T in COLD:\n",
    "        Pk = P_model(TRANS[T], T, lam, ΔE0, Γ, E_κ, rr[T], f_x, A_bg, P_bg).max()\n",
    "        out.append(np.array([(Pk - MEAS[T][1])/MEAS[T][2]]))\n",
    "    return np.concatenate(out)\n",
    "\n",
    "qj0 = [0.056, 0.032, 0.18, 40., 0.08, 0.15, 0.06, 0.03, 0.01, 0.01]\n",
    "loj = [-0.02, 0.008, 0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
    "hij = [0.090, 0.060, 0.50, 400., 0.5, 1.0, 0.3, 0.3, 0.3, 0.3]\n",
    "fj = least_squares(resid_joint, qj0, bounds=(loj, hij), x_scale='jac')\n",
    "\n",
    "QJ = fj.x\n",
    "χ2j = 2*fj.cost\n",
    "perrj = np.sqrt(np.diag(np.linalg.pinv(fj.jac.T@fj.jac)*χ2j/(51 - 10)))\n",
    "\n",
    "namesj = ['ΔE0', 'Γ', 'E_κ', 'f_x', 'A_bg', 'P_bg', 'τ/τs(295)', 'τ/τs(273)',\n",
    "          'τ/τs(195)', 'τ/τs(77)']\n",
    "print(f'JOINT fit: chi2/ndof = {χ2j/41:.2f} (51 pts, 10 params, 41 dof)')\n",
    "for n_, v, e in zip(namesj, QJ, perrj):\n",
    "    s = f'{1e3*v:.0f}({1e3*e:.0f}) meV' if n_ in ('ΔE0', 'Γ', 'E_κ') else f'{v:.3f}({e:.3f})'\n",
    "    print(f'  {n_:10s} = {s}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "84eaccc8",
   "metadata": {},
   "source": [
    "### Peak positions, polarization gain, and extracted transport factors\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a7b6ddd8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:39.535017Z",
     "iopub.status.busy": "2026-08-31T17:57:39.534881Z",
     "iopub.status.idle": "2026-08-31T17:57:39.568268Z",
     "shell.execute_reply": "2026-08-31T17:57:39.567936Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "predicted peak wavelengths: 774, 769, 754, 736 nm\n",
      "peak-wavelength residuals: 295 K: -1.4 nm, 273 K: +4.7 nm, 195 K: -6.2 nm, 77 K: -2.8 nm (maximum 6.2 nm)\n",
      "modeled gain 295->195 K: 4.4 pp; measured 5.5 pp\n"
     ]
    }
   ],
   "source": [
    "# expose the joint results under the names the figure cells use\n",
    "Qs = np.array([QJ[0], QJ[1], QJ[2], QJ[6], QJ[3], QJ[4], QJ[5]])\n",
    "rs = {295: QJ[6], 273: QJ[7], 195: QJ[8], 77: QJ[9]}\n",
    "drs = dict(zip(TEMPS, perrj[6:]))\n",
    "\n",
    "def eq1_model(T, lam_):\n",
    "    return P_model(TRANS[T], T, lam_, QJ[0], QJ[1], QJ[2], rs[T],\n",
    "                   QJ[3], QJ[4], QJ[5])\n",
    "\n",
    "pk = {}\n",
    "for T in TEMPS:\n",
    "    curve = eq1_model(T, lam)\n",
    "    pk[T] = (lam[np.argmax(curve)], curve.max())\n",
    "\n",
    "peak_residual_nm = {T: pk[T][0] - MEAS[T][0] for T in TEMPS}\n",
    "max_peak_residual_nm = max(abs(v) for v in peak_residual_nm.values())\n",
    "model_gain_pp = pk[195][1] - pk[295][1]\n",
    "measured_gain_pp = MEAS[195][1] - MEAS[295][1]\n",
    "\n",
    "print('predicted peak wavelengths:', ', '.join(f'{pk[T][0]:.0f}' for T in TEMPS), 'nm')\n",
    "print('peak-wavelength residuals:', ', '.join(f'{T} K: {peak_residual_nm[T]:+.1f} nm' for T in TEMPS),\n",
    "      f'(maximum {max_peak_residual_nm:.1f} nm)')\n",
    "print(f'modeled gain 295->195 K: {model_gain_pp:.1f} pp; measured {measured_gain_pp:.1f} pp')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a00a1e3b",
   "metadata": {},
   "source": [
    "### Profile constraint on $\\tau/\\tau_s(295\\,\\mathrm K)$\n",
    "\n",
    "Fixes $\\tau/\\tau_s(295\\,\\mathrm K)$ on a grid, refits every other\n",
    "parameter, and extracts the transport factor.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "3c452812",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:39.570099Z",
     "iopub.status.busy": "2026-08-31T17:57:39.569967Z",
     "iopub.status.idle": "2026-08-31T17:57:41.083398Z",
     "shell.execute_reply": "2026-08-31T17:57:41.082976Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Delta chi2 vs tau/tau_s(295): 0.00: +42.0, 0.02: +13.7, 0.04: +0.0, 0.06: +0.2, 0.08: +14.5\n"
     ]
    }
   ],
   "source": [
    "def total_chi2(r295_fixed):\n",
    "    def rr(q):\n",
    "        ΔE0, Γ, E_κ, f_x, A_bg, P_bg = q\n",
    "        return (P_model(TRANS[295], 295, g295['λ'].values, ΔE0, Γ, E_κ, r295_fixed,\n",
    "                        f_x, A_bg, P_bg) - g295['P_corr'].values)/g295['err'].values\n",
    "    f = least_squares(rr, [Qs[0], Qs[1], Qs[2], Qs[4], Qs[5], Qs[6]],\n",
    "                      bounds=([lo[0], lo[1], lo[2], lo[4], lo[5], lo[6]],\n",
    "                              [hi[0], hi[1], hi[2], hi[4], hi[5], hi[6]]), x_scale='jac')\n",
    "    ΔE0, Γ, E_κ, f_x, A_bg, P_bg = f.x\n",
    "    c2 = 2*f.cost\n",
    "    for T in COLD:\n",
    "        g = least_squares(lambda r: P_model(TRANS[T], T, lam, ΔE0, Γ, E_κ, r[0],\n",
    "                                            f_x, A_bg, P_bg).max() - MEAS[T][1],\n",
    "                          [0.01], bounds=([0.0], [0.3]))\n",
    "        c2 += ((P_model(TRANS[T], T, lam, ΔE0, Γ, E_κ, g.x[0], f_x, A_bg, P_bg).max()\n",
    "                - MEAS[T][1])/MEAS[T][2])**2\n",
    "    return c2\n",
    "prof = {r: total_chi2(r) for r in (0.0, 0.02, 0.04, 0.06, 0.08)}\n",
    "best = min(prof.values())\n",
    "print('Delta chi2 vs tau/tau_s(295):',\n",
    "      ', '.join(f'{r:.2f}: {v-best:+.1f}' for r, v in prof.items()))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "53308a75",
   "metadata": {},
   "source": [
    "## Peak narrowing: simplified two-edge description\n",
    "\n",
    "Eq. (1) with room-temperature parameters does not reproduce the narrowing, so\n",
    "we describe the widths with a simplified two-edge description: a heavy-hole\n",
    "step, an oppositely polarized light-hole step at an effective onset\n",
    "$\\delta_\\mathrm{eff}(T)$, a weak background, and fixed transport factors.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3b992401",
   "metadata": {},
   "source": [
    "### Peak-shift-inferred effective temperature\n",
    "\n",
    "Uses the measured peak positions as an internal thermometer, anchored to the\n",
    "band model at 295 K.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9416a486",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.085740Z",
     "iopub.status.busy": "2026-08-31T17:57:41.085497Z",
     "iopub.status.idle": "2026-08-31T17:57:41.104269Z",
     "shell.execute_reply": "2026-08-31T17:57:41.103878Z"
    }
   },
   "outputs": [],
   "source": [
    "hw_LO = ħω_LO\n",
    "EgV = lambda T: 1.519 - 5.405e-4*T**2/(T + 204.0)\n",
    "n_LO = lambda T: 1/np.expm1(hw_LO/(k_B*T))\n",
    "\n",
    "MODEL_CURVE_PADDING_NM = 3.0\n",
    "\n",
    "# Peak-shift thermometer: anchor the band-model peak energy at 295 K.\n",
    "def local_quadratic_peak(g, half_width_eV=0.035):\n",
    "    g = g.assign(E=1239.842/g['λ']).sort_values('E')\n",
    "    highest = g.loc[g['P_corr'].idxmax()]\n",
    "    local = g[np.abs(g['E'] - highest['E']) <= half_width_eV]\n",
    "    energy, polarization = local['E'].to_numpy(), local['P_corr'].to_numpy()\n",
    "\n",
    "    def residual(q):\n",
    "        peak_P, peak_E, curvature = q\n",
    "        return peak_P - curvature*(energy - peak_E)**2 - polarization\n",
    "\n",
    "    fit = least_squares(residual, [np.percentile(polarization, 90), highest['E'], 5000],\n",
    "                        bounds=([0, energy.min(), 0], [130, energy.max(), 1e6]))\n",
    "    return fit.x[1]\n",
    "\n",
    "data_peak_energy = {T: local_quadratic_peak(PEAK_DATA[PEAK_DATA['T'] == T])\n",
    "                    for T in TEMPS}\n",
    "\n",
    "calibration_T = np.array(sorted(TEMPS), float)\n",
    "calibration_E = np.array([1239.842/pk[int(T)][0] for T in calibration_T])\n",
    "peak_thermometer = PchipInterpolator(calibration_T, calibration_E)\n",
    "\n",
    "energy_anchor = data_peak_energy[295] - peak_thermometer(295)\n",
    "effective_T = {295: 295.0}\n",
    "for T in TEMPS[1:]:\n",
    "    target = data_peak_energy[T] - energy_anchor\n",
    "    effective_T[T] = brentq(lambda temperature: peak_thermometer(temperature) - target,\n",
    "                            calibration_T.min(), calibration_T.max())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1eb47194",
   "metadata": {},
   "source": [
    "### Cold-saturation transport ceiling\n",
    "\n",
    "The 195 and 77 K corrected peaks define a transport-free ceiling, which fixes\n",
    "the two-edge transport factors.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "05483cb1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.106425Z",
     "iopub.status.busy": "2026-08-31T17:57:41.106172Z",
     "iopub.status.idle": "2026-08-31T17:57:41.110602Z",
     "shell.execute_reply": "2026-08-31T17:57:41.110242Z"
    }
   },
   "outputs": [],
   "source": [
    "# Determine one transport-free ceiling from the two cold saturated peaks.\n",
    "corrected_peaks = peaks[peaks['quantity'] == 'corrected'].set_index('T')\n",
    "cold = corrected_peaks.loc[[195, 77]]\n",
    "cold_weights = 1/cold['dP_stat'].to_numpy()**2\n",
    "transport_ceiling = np.average(cold['P'], weights=cold_weights)\n",
    "r_fixed = {T: max(0.0, transport_ceiling/corrected_peaks.loc[T, 'P'] - 1)\n",
    "             for T in TEMPS}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68188309",
   "metadata": {},
   "source": [
    "### Two-edge spectrum and the LO-occupation onset law\n",
    "\n",
    "The blue-side onset is parameterized as\n",
    "$\\delta_\\mathrm{eff}(T)=\\hbar\\omega_\\mathrm{LO}[1+b\\,\\bar n_\\mathrm{LO}(T)]$.\n",
    "The relation is empirical.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "266b742c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.112718Z",
     "iopub.status.busy": "2026-08-31T17:57:41.112511Z",
     "iopub.status.idle": "2026-08-31T17:57:41.117795Z",
     "shell.execute_reply": "2026-08-31T17:57:41.117303Z"
    }
   },
   "outputs": [],
   "source": [
    "def two_edge_at_delta(lam_, nominal_T, shared, delta_eff):\n",
    "    E_off, A_LH, A_bg, P_bg, Gamma0, c = shared\n",
    "    temperature = effective_T[nominal_T]\n",
    "    energy = 1239.842/np.asarray(lam_, float)\n",
    "\n",
    "    Gamma = Gamma0 + c*k_B*temperature\n",
    "    hh_edge = EgV(temperature) + E_off\n",
    "    step = lambda edge: 0.5*(1 + erf((energy-edge)/(np.sqrt(2)*Gamma)))\n",
    "\n",
    "    sH = 3*step(hh_edge)\n",
    "    sL = A_LH*step(hh_edge + delta_eff)\n",
    "    sB = A_bg*step(EgV(temperature))\n",
    "    intrinsic = 100*(sH - sL + P_bg*sB)/(sH + sL + sB + 1e-12)\n",
    "    return intrinsic/(1 + r_fixed[nominal_T])\n",
    "\n",
    "def two_edge(lam_, nominal_T, q):\n",
    "    delta_eff = hw_LO*(1 + q[6]*n_LO(effective_T[nominal_T]))\n",
    "    return two_edge_at_delta(lam_, nominal_T, q[:6], delta_eff)\n",
    "\n",
    "def two_edge_residual(q):\n",
    "    out = []\n",
    "    for T in TEMPS:\n",
    "        g = PEAK_DATA[PEAK_DATA['T'] == T]\n",
    "        sigma = np.hypot(g['stat_corr'], REPEATABILITY_FLOOR)\n",
    "        out.append((two_edge(g['λ'], T, q) - g['P_corr'])/sigma)\n",
    "    return np.concatenate(out)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c4faccba",
   "metadata": {},
   "source": [
    "### Fit the shared LO-occupation law\n",
    "\n",
    "Seven shared parameters describe all four primary spectra with a single\n",
    "occupation coefficient $b$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c69cfaf2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.119986Z",
     "iopub.status.busy": "2026-08-31T17:57:41.119818Z",
     "iopub.status.idle": "2026-08-31T17:57:41.220545Z",
     "shell.execute_reply": "2026-08-31T17:57:41.220186Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "effective cathode temperatures: 295 K -> 295.0 K, 273 K -> 285.5 K, 195 K -> 229.8 K, 77 K -> 118.8 K\n",
      "fixed transport factors: 295 K: 0.0519, 273 K: 0.0173, 195 K: 0.0000, 77 K: 0.0219\n",
      "two-edge fit: chi2nu = 4.88, b = 4.20(0.49)\n"
     ]
    }
   ],
   "source": [
    "qR0 = [0.16, 1.9, 0.15, 0.5, 0.004, 0.7, 4.5]\n",
    "qRlo = [0.05, 0.1, 0.0, 0.0, 0.0, 0.0, 0.0]\n",
    "qRhi = [0.25, 4.0, 2.0, 1.0, 0.03, 2.5, 20.0]\n",
    "fR = least_squares(two_edge_residual, qR0, bounds=(qRlo, qRhi),\n",
    "                   x_scale='jac', max_nfev=6000)\n",
    "\n",
    "qR = fR.x\n",
    "chiR = 2*fR.cost/(len(PEAK_DATA) - len(qR))\n",
    "covR = np.linalg.pinv(fR.jac.T@fR.jac)*chiR\n",
    "eR = np.sqrt(np.diag(covR))\n",
    "\n",
    "print('effective cathode temperatures:',\n",
    "      ', '.join(f'{T} K -> {effective_T[T]:.1f} K' for T in TEMPS))\n",
    "print('fixed transport factors:',\n",
    "      ', '.join(f'{T} K: {r_fixed[T]:.4f}' for T in TEMPS))\n",
    "print(f'two-edge fit: chi2nu = {chiR:.2f}, b = {qR[6]:.2f}({eR[6]:.2f})')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ed384cfe",
   "metadata": {},
   "source": [
    "### Extract independent onset energies\n",
    "\n",
    "Replaces the law with one onset per temperature; these are the symbols in\n",
    "SM Fig. 3(b).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "c623b9f3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.222194Z",
     "iopub.status.busy": "2026-08-31T17:57:41.222077Z",
     "iopub.status.idle": "2026-08-31T17:57:41.375778Z",
     "shell.execute_reply": "2026-08-31T17:57:41.375375Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "independent-onset fit: chi2nu = 4.96\n",
      "  delta_eff: 91.8(7.6), 81.8(9.2), 69.2(7.3), 48.1(7.6) meV\n",
      "  c = 0.89(0.30)\n"
     ]
    }
   ],
   "source": [
    "# One independent onset per temperature, as a diagnostic.\n",
    "def independent_onset_residual(q):\n",
    "    out = []\n",
    "    for T in TEMPS:\n",
    "        g = PEAK_DATA[PEAK_DATA['T'] == T]\n",
    "        delta_eff = q[6 + TEMPS.index(T)]\n",
    "        prediction = two_edge_at_delta(g['λ'], T, q[:6], delta_eff)\n",
    "        sigma = np.hypot(g['stat_corr'], REPEATABILITY_FLOOR)\n",
    "        out.append((prediction - g['P_corr'])/sigma)\n",
    "    return np.concatenate(out)\n",
    "\n",
    "qI0 = np.r_[qR[:6], 0.09, 0.079, 0.067, 0.050]\n",
    "qIlo = np.r_[qRlo[:6], [0.005]*4]\n",
    "qIhi = np.r_[qRhi[:6], [0.15]*4]\n",
    "fI = least_squares(independent_onset_residual, qI0, bounds=(qIlo, qIhi),\n",
    "                   x_scale='jac', max_nfev=6000)\n",
    "\n",
    "qI = fI.x\n",
    "chiI = 2*fI.cost/(len(PEAK_DATA) - len(qI))\n",
    "covI = np.linalg.pinv(fI.jac.T@fI.jac)*chiI\n",
    "eI = np.sqrt(np.diag(covI))\n",
    "\n",
    "print(f'independent-onset fit: chi2nu = {chiI:.2f}')\n",
    "print('  delta_eff:', ', '.join(f'{1e3*v:.1f}({1e3*e:.1f})'\n",
    "                                for v, e in zip(qI[6:], eI[6:])), 'meV')\n",
    "print(f'  c = {qI[5]:.2f}({eI[5]:.2f})')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b91b417a",
   "metadata": {},
   "source": [
    "### Supplemental figure: phenomenological peak narrowing\n",
    "\n",
    "Panel (a): corrected spectra with the two-edge description. Panel (b): the\n",
    "independent onsets against the shared law.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "8d2d40e7",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:41.378414Z",
     "iopub.status.busy": "2026-08-31T17:57:41.378101Z",
     "iopub.status.idle": "2026-08-31T17:57:42.091435Z",
     "shell.execute_reply": "2026-08-31T17:57:42.090956Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/blue_edge_phenomenology.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, (a, b) = manuscript_subplots('blue_edge')\n",
    "global_wavelength_min = PEAK_DATA['λ'].min() - MODEL_CURVE_PADDING_NM\n",
    "global_wavelength_max = PEAK_DATA['λ'].max() + MODEL_CURVE_PADDING_NM\n",
    "\n",
    "for T in TEMPS:\n",
    "    g = PEAK_DATA[PEAK_DATA['T'] == T]\n",
    "    wavelength_model = np.linspace(g['λ'].max() + MODEL_CURVE_PADDING_NM,\n",
    "                                   g['λ'].min() - MODEL_CURVE_PADDING_NM, 600)\n",
    "    energy_model = 1239.842/wavelength_model\n",
    "    sigma = np.hypot(g['stat_corr'], REPEATABILITY_FLOOR)\n",
    "    a.errorbar(1239.842/g['λ'], g['P_corr'], sigma,\n",
    "               **temperature_style(T, 'blue_data'))\n",
    "    a.plot(energy_model, two_edge(wavelength_model, T, qR),\n",
    "           label=Tlabel[T], **temperature_style(T, 'blue_model', representation='line'))\n",
    "\n",
    "format_axis(\n",
    "    a, 'blue_edge_spectra',\n",
    "    xlim=(1239.842/global_wavelength_max, 1239.842/global_wavelength_min))\n",
    "add_wavelength_top_axis(a, global_wavelength_min, global_wavelength_max)\n",
    "\n",
    "effective_temperatures = np.array([effective_T[T] for T in TEMPS])\n",
    "Tt = np.linspace(effective_temperatures.min() - 5, 310, 240)\n",
    "b.plot(Tt, 1e3*hw_LO*(1 + qR[6]*n_LO(Tt)),\n",
    "       label=r'$\\hbar\\omega_{\\mathrm{LO}}[1+b\\,\\bar{n}_{\\mathrm{LO}}(T)]$',\n",
    "       **PLOT_STYLES['onset_law'])\n",
    "b.axhline(1e3*hw_LO, **PLOT_STYLES['lo_reference'])\n",
    "b.axhline(105, **PLOT_STYLES['delta_reference'])\n",
    "for T, delta, sigma in zip(TEMPS, qI[6:], eI[6:]):\n",
    "    b.errorbar(effective_T[T], 1e3*delta, 1e3*sigma,\n",
    "               label='independent onsets' if T == 295 else None,\n",
    "               **temperature_style(T, 'onset_point'))\n",
    "\n",
    "format_axis(b, 'blue_edge_onset', xlim=(Tt.min(), Tt.max()))\n",
    "reference_label_x = Tt.min() + 0.47*(Tt.max() - Tt.min())\n",
    "b.text(reference_label_x, 107.5, r'$\\delta$', color='black', fontsize=9, va='bottom')\n",
    "b.text(reference_label_x, 1e3*hw_LO + 2.5, r'$\\hbar\\omega_{\\mathrm{LO}}$',\n",
    "       color='black', fontsize=9, va='bottom')\n",
    "finish_figure(fig, 'blue_edge_phenomenology.pdf', pad=0.5)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c4b09ede",
   "metadata": {},
   "source": [
    "## Main Figure 1: delivered polarization spectra\n",
    "\n",
    "The two-edge description multiplied by the measured laser circular\n",
    "polarization, over each temperature's measured range; open diamonds mark the\n",
    "quoted peaks.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d2bb4780",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.093609Z",
     "iopub.status.busy": "2026-08-31T17:57:42.093390Z",
     "iopub.status.idle": "2026-08-31T17:57:42.274363Z",
     "shell.execute_reply": "2026-08-31T17:57:42.273962Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/polarization_vs_wavelength.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, ax = manuscript_subplots('column')\n",
    "for T in TEMPS:\n",
    "    g = DATA[DATA['T'] == T]\n",
    "    wavelength_model = np.linspace(g['λ'].min() - MODEL_CURVE_PADDING_NM,\n",
    "                                   g['λ'].max() + MODEL_CURVE_PADDING_NM, 600)\n",
    "    g_plot = g[g['err_m'] < 15]   # drop the single ~120 pp-error point at 810 nm\n",
    "    ax.errorbar(g_plot['λ'], g_plot['P'], g_plot['err_m'], label=Tlabel[T],\n",
    "                **temperature_style(T, 'main_data'))\n",
    "    ax.plot(wavelength_model,\n",
    "            two_edge(wavelength_model, T, qR)*lp(wavelength_model),\n",
    "            **temperature_style(T, 'main_model', representation='line'))\n",
    "\n",
    "for T in TEMPS:\n",
    "    row = pk_meas.loc[T]\n",
    "    peak_style = dict(PLOT_STYLES['quoted_peak'])\n",
    "    peak_style.update(mec=COLORS[T], ecolor=COLORS[T])\n",
    "    ax.errorbar([row['λ_peak']], [row['P']], [row['dP_stat']], **peak_style)\n",
    "\n",
    "format_axis(ax, 'main_polarization')\n",
    "finish_figure(fig, 'polarization_vs_wavelength.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3eb9565b",
   "metadata": {},
   "source": [
    "## Quantum efficiency and operating-point performance\n",
    "\n",
    "Interpolates the closest-in-time QE scan at each operating wavelength and at\n",
    "775 nm.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "de68fcd2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.276239Z",
     "iopub.status.busy": "2026-08-31T17:57:42.276081Z",
     "iopub.status.idle": "2026-08-31T17:57:42.285691Z",
     "shell.execute_reply": "2026-08-31T17:57:42.285244Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                      scan  λ_peak  QE_at_peak  QE_at_775   P2QE\n",
      "T                                                               \n",
      "295           RT peak spot   775.0       1.374      1.374  1.142\n",
      "273             ice 6:10pm   764.0       1.371      0.839  1.186\n",
      "195             dry 4:18pm   760.0       0.674      0.090  0.608\n",
      "77   LN2 3:17pm tight redo   739.0       1.292        NaN  1.065\n",
      "QE(775 nm) drop: x1.64 at 273 K, x15.3 at 195 K\n",
      "operating-point P^2 QE range: 0.61-1.19%\n"
     ]
    }
   ],
   "source": [
    "# QE at the operating wavelengths, from the scans closest in time to the\n",
    "# polarization runs.\n",
    "best_scan = {295: 'RT peak spot', 273: 'ice 6:10pm', 195: 'dry 4:18pm',\n",
    "             77: 'LN2 3:17pm tight redo'}\n",
    "qe_pk = {T: float(pk_meas.loc[T, 'λ_peak']) for T in TEMPS}\n",
    "qe_rows = []\n",
    "for T in TEMPS:\n",
    "    g = qe[(qe['T'] == T) & (qe['label'] == best_scan[T])].sort_values('λ')\n",
    "    assert g['λ'].min() <= qe_pk[T] <= g['λ'].max()\n",
    "    qe_at_peak = np.interp(qe_pk[T], g['λ'], g['QE'])\n",
    "    qe_at_775 = np.interp(775, g['λ'], g['QE']) if g['λ'].max() >= 775 else np.nan\n",
    "    P_delivered = float(pk_meas.loc[T, 'P']) / 100\n",
    "    qe_rows.append(dict(T=T, scan=best_scan[T], λ_peak=qe_pk[T],\n",
    "                        QE_at_peak=qe_at_peak, QE_at_775=qe_at_775,\n",
    "                        P2QE=P_delivered**2 * qe_at_peak))\n",
    "qe_summary = pd.DataFrame(qe_rows).set_index('T')\n",
    "qe_drop_273 = qe_summary.loc[295, 'QE_at_775'] / qe_summary.loc[273, 'QE_at_775']\n",
    "qe_drop_195 = qe_summary.loc[295, 'QE_at_775'] / qe_summary.loc[195, 'QE_at_775']\n",
    "print(qe_summary.round(3).to_string())\n",
    "print(f'QE(775 nm) drop: x{qe_drop_273:.2f} at 273 K, x{qe_drop_195:.1f} at 195 K')\n",
    "print(f'operating-point P^2 QE range: {qe_summary.P2QE.min():.2f}-{qe_summary.P2QE.max():.2f}%')\n",
    "assert np.allclose(qe_summary.QE_at_peak.round(1), [1.4, 1.4, 0.7, 1.3])\n",
    "assert round(qe_drop_273, 1) == 1.6 and qe_drop_195 > 10\n",
    "assert qe_summary.P2QE.min() >= 0.6 and qe_summary.P2QE.max() <= 1.2\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82d56cf4",
   "metadata": {},
   "source": [
    "### Main Figure 2: quantum efficiency\n",
    "\n",
    "Arrows mark the operating wavelengths calculated above.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "1ba1e06f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.287843Z",
     "iopub.status.busy": "2026-08-31T17:57:42.287693Z",
     "iopub.status.idle": "2026-08-31T17:57:42.524572Z",
     "shell.execute_reply": "2026-08-31T17:57:42.523862Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/qe_vs_wavelength.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, ax = manuscript_subplots('column')\n",
    "for T in TEMPS:\n",
    "    g = qe[(qe['T'] == T) & (qe['label'] == best_scan[T])].sort_values('λ')\n",
    "    ax.semilogy(g['λ'], g['QE'], label=Tlabel[T],\n",
    "                **temperature_style(T, 'qe_curve', representation='line_points'))\n",
    "    ax.annotate('', xy=(qe_pk[T], 5.5), xytext=(qe_pk[T], 10.5),\n",
    "                arrowprops=operating_arrow(T))\n",
    "format_axis(ax, 'qe_spectra')\n",
    "finish_figure(fig, 'qe_vs_wavelength.pdf')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d65d041a",
   "metadata": {},
   "source": [
    "## Main Figure 3: shift and polarization-gain summary\n",
    "\n",
    "Panel (a): measured peak wavelength against the band-structure prediction.\n",
    "Panel (b): measured corrected peaks against Eq. (1), with the extracted\n",
    "$\\tau/\\tau_s$ on the right axis.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "d8e01ea4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.527451Z",
     "iopub.status.busy": "2026-08-31T17:57:42.527257Z",
     "iopub.status.idle": "2026-08-31T17:57:42.832540Z",
     "shell.execute_reply": "2026-08-31T17:57:42.831810Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/depolarization_model.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, (axa, axb) = manuscript_subplots('column_tall')\n",
    "temperatures = np.array(TEMPS, float)\n",
    "\n",
    "axa.plot(temperatures, [pk[T][0] for T in TEMPS],\n",
    "         label='band-structure prediction', **PLOT_STYLES['band_prediction'])\n",
    "axa.errorbar(temperatures, [MEAS[T][0] for T in TEMPS], yerr=1.0,\n",
    "             label='measured', **PLOT_STYLES['measured_model_point'])\n",
    "format_axis(axa, 'peak_shift')\n",
    "\n",
    "axb.errorbar(temperatures, [MEAS[T][1] for T in TEMPS], [MEAS[T][2] for T in TEMPS],\n",
    "             label='measured', zorder=3, **PLOT_STYLES['measured_model_point'])\n",
    "axb.plot(temperatures, [pk[T][1] for T in TEMPS],\n",
    "         label='model', **PLOT_STYLES['model_prediction'])\n",
    "axb2 = axb.twinx()\n",
    "transport_lower = [min(rs[T], drs[T]) for T in TEMPS]   # clip bars at the r >= 0 bound\n",
    "axb2.errorbar(temperatures, [rs[T] for T in TEMPS],\n",
    "              [transport_lower, [drs[T] for T in TEMPS]],\n",
    "              label=r'$\\tau/\\tau_s$', **PLOT_STYLES['transport'])\n",
    "format_axis(axb2, 'transport_axis')\n",
    "format_axis(axb, 'peak_polarization')\n",
    "\n",
    "handles1, labels1 = axb.get_legend_handles_labels()\n",
    "handles2, labels2 = axb2.get_legend_handles_labels()\n",
    "# legend on the twin axis so the transport curve cannot overdraw it\n",
    "paper_legend(axb2, 'model_lower', handles1 + handles2, labels1 + labels2)\n",
    "finish_figure(fig, 'depolarization_model.pdf')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5f418d8f",
   "metadata": {},
   "source": [
    "## Surface-stability controls\n",
    "\n",
    "Builds the 77 K QE time series and the warmup reversibility comparison.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "14af9ba3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.835232Z",
     "iopub.status.busy": "2026-08-31T17:57:42.835073Z",
     "iopub.status.idle": "2026-08-31T17:57:42.844578Z",
     "shell.execute_reply": "2026-08-31T17:57:42.844037Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "QE decay over the 77 K day: 1.45% -> 0.83% (43%)\n"
     ]
    }
   ],
   "source": [
    "scans77 = ['LN2 3:00pm', 'LN2 3:08pm', 'LN2 3:17pm tight redo',\n",
    "           'LN2 after 1st P', 'LN2 after 2nd P', 'LN2 next day']\n",
    "short = ['3:00pm', '3:08pm', '3:17pm', 'after\\nP run 1', 'after\\nP run 2', 'next\\nday']\n",
    "lam_op = 739.0\n",
    "q740 = []\n",
    "for lab in scans77:\n",
    "    s = qe[(qe['T'] == 77) & (qe['label'] == lab)].sort_values('λ')\n",
    "    q740.append(np.interp(lam_op, s['λ'], s['QE']))\n",
    "\n",
    "qe_decay_percent = 100*(1 - q740[4]/q740[0])\n",
    "print(f'QE decay over the 77 K day: {q740[0]:.2f}% -> {q740[4]:.2f}% '\n",
    "      f'({qe_decay_percent:.0f}%)')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4c13be3",
   "metadata": {},
   "source": [
    "### Supplemental stability-controls figure\n",
    "\n",
    "Panel (a): QE at 739 nm through the measurement day. Panel (b):\n",
    "room-temperature spectra before and after the cooling cycle.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "da49725d",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:42.847776Z",
     "iopub.status.busy": "2026-08-31T17:57:42.847600Z",
     "iopub.status.idle": "2026-08-31T17:57:43.063741Z",
     "shell.execute_reply": "2026-08-31T17:57:43.063049Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABFoAAAHNCAYAAAAuZR/PAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8ekN5oAAAACXBIWXMAABibAAAYmwFJdYOUAADlZklEQVR4nOzdBViV5/sH8C/dINiKgS12d3f33HS2U/ez5qypmzlnb865TbfZOt1sZ87u7u4EC1FEUNL/dT/u8AckDnI4+f1c13Odw3te4HFTeM/93mH19u3btyAiIiIiIiIiolSzTv2XICIiIiIiIiIiwUALEREREREREZGOMNBCRERERERERKQjDLQQEREREREREekIAy1ERERERERERDrCQAsRERERERERkY4w0EJEREREREREpCMMtBARERERERER6QgDLUREREREREREOsJACxERERERERGRjjDQQkRERERERESkIwy0EBERERERERHpCAMtREREREREREQ6wkALEREREREREZGOMNBCRERERERERKQjDLQQERERfaDo6GjMmDEDjo6OGDt2bKLnnTx5EnXr1kWmTJmQJUsWdO3aFU+fPk3w3CdPnqBLly7qPDlfPu/UqVNp+KcgIiIiXWKghYiIiOgD3LlzB7Vr18asWbMQFhaW6HmnT59GtWrVULp0afj7++PSpUvqc2vUqIHg4OA45758+RLVq1fHgwcPcPnyZXV+8eLF1eefO3dOD38qIiIiSi0GWoiIiIg+QIsWLdCsWTMsWLAgyfP69eunslMmTZoEW1tbeHl5Ye7cuSqQMn369DjnTpkyBdeuXcNvv/0GT09Pdf7UqVORIUMG9O/fP43/RERERKQLDLQQERERfYBNmzZh8ODBsLZO/HLqypUrOHToEJo3bw4bG5uY4wULFoSvr2+cIM3bt2/Vx5LBkjdv3pjjEmxp2rQp9u3bh5s3b6bhn4iIiIh0gYEWIiIiog/g7e2d7DkSHBESPIlPjt2/fx+3b99WH1+/fh0PHz5M9NzYX4+IiIiMl62hN2COXrx4gb179yJHjhxwcHAw9HaIiIiMjvQ0kSCD9ClJly4dzJUET0TWrFnfe01zTM7x8fHR+tzUBoGkge+vv/7K6xQiIqI0ukZhoCUNSJClZcuWht4GERGR0Vu3bp3qdWKugoKC1KOzs/N7r2mOac5JybmpvYDkdQoREVHaXaMw0JIG5A6R5n9Mvnz5DL0dIiIio3Pjxg31Zl/zO5N0S6YWJUZGRZcpU4bXKURERGl0jcJASxrQpOHKxUuRIkUMvR0iIjJhMoFGFChQAObI3EtXPDw81GNoaOh7r2mOac5JybmpwesUIiKitL1GYaCFiIjIiIWHhxt6C5QK+fPnV4/S5DY+zTFNVklKziUiIiLjxUALERGREStatKiht0CpUL16dfV47ty5916TY5KWnCdPnphAizS9TexcIY35iIiIyLhxvDMRERFRGilUqBAqV66MDRs2ICoqKub41atXcenSJXTr1i3mmJWVlfpYgiq3bt2KOR4ZGYmNGzeqoE3evHn1/mcgIiKilGGghYiIyIhFRESoRaZr9uzZePToEUaMGKGCJs+fP0fv3r1VEGbIkCFxzh0+fLjKbPnss8/UeXK+HAsICMBPP/1ksD8DERERaY+BFiIiIiN2+fJltcj4TJkyBVmyZEHr1q3Vx9OnT4/zsUapUqWwb98+nDx5EtmyZUPhwoWRK1cudczNzS3Oue7u7ti/fz+yZ8+uzpPzz5w5o44VL15cr38+IiIi+jDs0UJERGTEdDFlhtKGZJrI0kbZsmWxc+dOrc7NlCkTFi9enMrdERERkaEw0EJERGTEJPOBiIiIiEwHS4eIiIiIiIiIiHSEgRYiIiIj9uzZM7WIiIiIyDSwdIiIiMiI+fn5qcf06dMbeitEREREpAUGWoiIiIyYt7e3obdARERERCnAQAsREZER8/LyMvQWiIiIiMgSerRER0djxowZcHR0xNixY1P8+UeOHEGzZs2QI0cOeHp6Il++fOjSpQuePHkCYxQcHJym5xMRERF9iA+55uB1ChERmTOTDLTcuXMHtWvXxqxZsxAWFpbiz1+1ahUaNmyIrl274u7du6rJYO/evbF48WL4+/vDmERFRWHo0KEYN25cij5v586d6s8YGBiYZnsjIiL9/M6TRWRsYl+j9OnTBxkzZoSVlZVWN8DkHPlc+RpERETmxiQDLS1atFDZKAsWLEjx5z569AjdunXDt99+izZt2sDa2lot+WVfr149ODs7w5hIAOjEiROYMGFCij6vZcuWKFq0KOrUqYOQkJA02x8REaWtly9fqkVkbGJfo8yZMwfHjx/X+nPlc44dO4bPP/88TfdIRERkCCbZo2XTpk2qOeCePXtS/Lm//vorXr9+jU6dOr332r///gtjsn79eixcuBBXrlyBk5NTij9/0qRJyJ8/v7prNG3atDTZIxERpa3ChQsbegtEOr9GkRtbc+fORZEiRdQNtCZNmqTJPomIiAzB2tImMGzYsEH1Y/Hw8ICxk7s9krkj+/0QdnZ26N+/P37++Wc8f/5c5/sjIqK0Jz/LZRGZ0zWKKFSoEBo3bpzirF0iIiJjZ5KBlg8ldcCXLl1ClixZsG3bNtSoUQOZM2eGj4+PSl01pka4N2/exMmTJ1GrVq04x8+cOYMePXqoC5tMmTKpP4v0mnn8+HGCX0d62UgGj9x5IiIiIkqra5TYfvzxRxVISZcuHUqUKIHNmzcnep1y9OhR9iEiIiKzYlGBFsnqCA8Px7lz51Rd8ZQpU+Dn54dly5apTJcqVargxYsXWmfVJLbkoiG1Dhw4oB4LFiwY5/jSpUtVDfTu3btVYOjQoUMq+NK8eXM1iSk+ucgR+/fvT/WeiIhI/86fP68WkbFI7BpFY8WKFQgICMDZs2dVb7yyZcuq6xS5dkmsNI7XKUREZE4sKtAimR2agIv0L6lYsSJsbW1RuXJl9fGNGzcwc+ZMGIPr16+rR8lYiU3GUU+cOFE9ijx58qiAkTSUk0lD8UndtLu7O65du6annRMRkS45OjqqRWQsErtG0Xj79i3Gjx8PBwcH9Xd3xowZqvxNBg/EJ5nFgtcpRERkTkyyGe6Hij1RqGbNmnFeq1+/fkxDXG3GEj548CDR1y5evKgm/qSGjJwW8acgDRw48L1zpeGtuHz5spqcFJ+Li0vM1yMiItOi+RlPZCwSu0bRkNJsGfOsIeVDcnNLhhhIqbMmuKK5Ron9NYmIiMyBRQVavLy81C90GXecPn36OK9lzJhRPT59+hTGQEqchGTcxCbZOHJnaOPGjXj48KG6kJHeMyIwMDDBryVfQ/P1iIiIiNLiGkUjdiBFQ5P9cvv27Tiva74Gr1OIiMicWFSgRYIS5cuXj+lvEnt6kdQSC2kwaww0d4kiIiJijkkPlrp166omdGvXrkX16tVhY2OjGshJQ9/EyMWL3E0iIiLTExwcrB7d3Nz08v0CXr5BRNT7Pb8SYmdjjQzuLGuyNAldo3woTYAlsewYIiIiU2TWgZaXL1+qR+lRotG5c2cVaNmxY4ea1qOhadAmYwaNQdasWdVj7Oa80sT31KlT+N///pdkp//45GuULFkyTfZJRERpSzIARPHixfXy/f7cdxsz/7mk1bmDmvuif5N3zUzJciR0jRJbQlMcpSmuiH9jSPM1smXLlgY7JSIiMgyzbYYr5UHSKDZv3rzquUanTp1Uf5ZvvvkGp0+fjglgjBgxAsWKFUuwB4ohFClSRD3KVCQNaSqXkPv37yf6dSRTJywsLObrERGRaZFMS31mW3atnRfuznbJnifndKmdTy97IuOS0DVKbPv27XsvmHL48GGUKVPmvbIiTc87XqcQEZE5MclAi0zZkVrf1q1bq4+nT58e52NNza/ccZE7JNLpXkNKbaS/ySeffIIWLVqokpqmTZuq5zJa0NXVFcZAyoJk3xIE0ihQoIBqsivjqI8ePRpzh+irr75K9OvIaEWRUJNcIiIyfvL7LbHpLmnB3dke3eu8a8DraGeDLaPr4uDkRmrJczkmetTND3en5AMyZH4SukaJTXrGyWABudHz5s0bDB48GJGRkZg2bVqC1yn29vbqaxIREZkLkwy0DB8+XAUY5Be5jBB89eqV+njNmjVxsj/Onz8f8ws8NmmIO3XqVNy7d0/dZZFHGevs4eEBY+Hp6YmWLVti3bp17wWJpE+LBIekga8EiDp06BATcIp/R0h6ucgoaAZaiIgopVktbyKisO20P7J6Oqslz+UYs1ksW0LXKH369EG5cuXU8969e6u+eHJNIhksJ06cwIYNG94re5ZrOPkabdq0MaprMCIiotQy6x4tpu7bb79FiRIlVHBFAisiV65cWLVq1Xvn9u3b971jMpVo3rx5akmQhoiITI+/v7/ee1hoslqkV8v8nddV4EXIc8FsFop/jTJnzhy1YhszZkySX2P9+vWqwX/sgA0REZE5MMmMFkshpUKLFi3CZ599lmh6bmKCgoLQrFkzdYdJk/FCRESmR3ptaSbjGSKr5WVoBBbuuqmWPGc2C6X2GkXI58g1yuLFi1U/PSIiInPCjBYj99FHH6na/K1bt6Zo4sTevXtV6q5cABERkeky1JvQ+FktGsxmodReowj5nJUrV6JatWpptj8iIiJDYaDFBEiDuJQ2iWvevHma7YeIiPRH+ooZimS1SJBFMlkEs1lIF9coYtiwYWmyHyIiImPA0iEiIiJKdgKRYDbLh5Pm+4MGDULu3LlVM1npuSbN/UNDQ+OcJ9N6pDGsZtpU7CU9TYiIiMj4MaOFiIjIiF29elU9FixY0CDfv2udfGo6jGA2y4cJDg5G1apVVVDln3/+QbFixXDq1CmVfSqP27Ztg7X1/9/7+vHHH9G1a1eD7pmIiIg+HDNaiIiIjFhkZKRahiIZLAOb+arFbJYPM3PmTFy8eBFTpkxRQRZRunRpjB8/Hjt27MCff/5p6C0SERGRDjHQQkREZMSKFCmiFpmuLVu2qMeaNWvGOV6vXj31KNN7iIiIyHww0EJERESUhp4+faoevby84hzPlCmTejx69KhB9kVERERpg4EWIiIiIxYWFqYWma706dOrx4CAgDjHnz17FtPD5fnz5zHH//33X9SoUQPe3t5qtWzZEocOHdLzromIiOhDMdBCRERk5M1wNQ1xyTRpSoSkH0tse/bsiXkeEhIS8/z+/fv49ddf8eDBAxw8eBA2NjZqhPJff/2l9ffUBGkSWrVr19bJn4uIiIgSxkALERGREUuXLp1aZLq+/PJL+Pj44KuvvsLhw4dVc2MpFxo1apQa9SycnZ1jzt25cyd8fX3VxzIGWprlZs6cGX379sXr168N+mchIiKi5DHQQkREZMRy5sypFpkuCaZI6U+jRo3w8ccfI1u2bBg2bBh+++03FCpUCA4ODvDw8FDnuru7w97ePs7ny+v169dXpUba9nORbJjE1q5du9Lkz0lERETv2P73SERERERpJEuWLCqwEl+vXr3UVCkpD0qKZLSIJ0+epNkeiYiISDeY0UJERGTEpIFq/CaqZB4kQ+XevXto3ry5+vjFixeYNm1aguc+fvxYPWbIkEGveyQiIqKUY6CFiIjIiPn7+6tFpkuaGdesWfO94wsWLICLiwv69OkTE2gZPnx4zDQijfDwcNVIV8qLKlSooLd9ExER0YdhoIWIiMiI5ciRQy0yXdLAdu/evSpbJTo6Wq2///4b48aNw/z582PKgsTbt2/RqVMn+Pn5qY8lm6lr166qt8qMGTNUYIaIiIiMG3u0GKGAl28QERWt1bl2NtbI4O6Y5nsiIiLD0EylIdMlzW8leDJnzhx89913cHV1RYkSJbB9+3ZUrFgx5jwJqK1btw5Lly5V45xfvnypJhSVK1cO27ZtUw1xiYjMwfbSddRjvVM7Db0VojTBQIsR+nPfbcz855JW5w5q7ov+TQqn+Z6IiIjow2TKlAmLFy9O9jxpiNuiRQu1iIiIyHSxdMgIda2dF+7OdsmeJ+d0qZ1PL3siIiLDuH37tlpEREREZBoYaDFC7s726F4nf7Ln9aibH+5OyQdkiIjIdAUHB6tFRERERKaBgRYTzWphNgsRkWXw9fVVi4iIiIhMAwMtJprVUqtoFjja2eh1T0REpH+2trZqEREREZFpYKDFRLNa1h+7j0rDNmHM8tM4feuZGgdJRERERETmpV27dmqZk+iISLWIzBUDLSaY1VK1cCYUyOaO5yHhWLLnFtpM2YPa32xTk4puP2YdPxGROTl37pxaRERE5iD46k2EBz5XS54TmSPmIptAVsv8ndfxMjRCfSwZLrN7V4Sboy2uPAjC2qP3sOHYfdx9GoJZGy+rVcrHCy0q5ESTst5I7+Zg6D8CERGlgrOzs6G3QEREpBMSWDnUthsQHa0+lueVVy2AW8G8ht4akU4x0GIiWS2SrRJ/0lDhHOnUGt66GA5ffYL1R+9j6yk/nL4dqNa3f59F9SKZ0bJCTtQtkQ2O9uzpQkRkavLlY+NzIiJKe5rypJUrV6ZpkCU8IBD2GbzUMXnOYAuZIwZaTEDXOvlierAkNGnIxtoKVQtnVmt8h5LYfuYh1h29h/2XHmPX+UdquTraomHp7CroUqFARvU5REREREREaS1+kEUCK0JzjMEWMjcm26MlOjoaM2bMgKOjI8aOHfvBX2f27NmwsrJC165dYawkg2VgM1+1NNksiXGyt0Xz8jkwv38VHJ7SGGPal0CJ3J549SYSqw7dxac/7Ee1EVswefV5XPEL0tufgYiIPszLly/VIiIiMkUJBVkkoCJLnssxTbCFPVvIXJhkRsudO3dUYOT27dsICwv74K/j7++PUaNGwVxlcHdUGTCybj0Kxvpj91Smy/2AUPz27zW1Cnl7oGX5HGhWPgeyerIPABGRMf7OE8WLFzf0VoiIiHQSZNHQBFuY2ULmxiQzWlq0aIFmzZphwYJ3KWcfasCAAahfvz4sQZ4sbhjUvAj2fNsQK4fVRMcaeZDOxV411J285gKqjtiCjt/vw6pDdxD8+l3jXSIiMrzMmTOrRURERESmwSQDLZs2bcLgwYNhbW2dqq9x4sQJjBs3DpZEyqTK5E2PCR1K4cjUJpj7eSU0Kp0ddjbWOHz1KYYtOonyQzdiwO9Hsev8Q0REvesITkREhsFACxGRZQoPD8eqVavw/PlzPHv2DD169FAfy3FTkVx5UHIZL0SmyiRLh7y9vVP1+SEhIejbt6/qz2LJYzPtba1Rr2Q2tV6GhmPLKT9VWnT0WgA2nniglperPZqWzYGWFXOqXi8SqCEiIiIiorQjwZSRI0fi5MmTMcdu3bqFn3/+GUeOHMF3330He3t7mFKw5UDzT+OUBwlNkMUunTuDLGRWTDLQklpjxoxB2bJl0bRp05jad10GeyIiIkxyjHT7qj5q+QWGYsOx+1h35C6uPwzG4j031cqVyQUty+dUQZdcGV0NvWUiIovg5+enHrNnz27orRARkZ5s2LAhTpAlNjn+zz//oE2bNjAVjlkzwdr+3VAPTbBF81yxsoKtm4sht0ikUxYXaDl79izmz5+P8+fPG3orRiu7lzM+b1gQfRoUwKX7QSrLRQIvd5+E4MeNl9UqnccLLSrkRJOy3vBydTD0lomIzJakiwsGWoiILMeWLVuSfH3ZsmUqMz9jxowx60Mz9SV7RgI7UqIkk12lRKlRo0Zo3ry5zrJmLk34XgVVcnZsi0fbdsUEWKRcKHurJrj9+xIc7zoAldctgq2zk06+J5EhWVSgRX5w9OrVS42DTu0F64MHDxJ97eLFiyhatChMnZQJFcmZTq2v2hTDoStPsP7oPWw97YdTtwLVmvDXWdQslgUtK+RE7WJZ4WhvY+htExGZlXz58hl6C0REpGdPnjxJ8nUJikydOjXOMRcXF2TIkCFO8CX+cnV1jdMKQB8lSgGHjuHe0pVwyeuDot+OQJ7POmFP7VbqNSkXci2QB+HPAuG3ZhPODvoapedMZ7sCMnkWFWj55ZdfVLClX79+ht6KybGxtkI138xqje9QCtvP+qtMlwOXnmDH2YdquTraolEZb7SskAMV8meEtTV/QBIRpZYl9xL7EG/fvsX+/fvVunbtmsoIkjcS8t8xW7ZsKFKkCOrVq4cCBQoYeqtERAmS9yt2du/KbBKTJUsWfPLJJ3j69Gmc9fjxY9y9ezfRz3N0dFQBF01ARn5GpmWJUmToa5wbMlY9LzFjHGwcHVQfFnsvT3VM05OlxPRxCLl9D/4btsGtYH4U+LLPB39PImNgUYGWzZs3qwitXGhpREVFqce//voLW7duVc+lrEh+8FDCnB1s0aJ8TrWevnyDTSceYO2Rezh/9zlWHryjVlZPJzQvn0NluhTM7mHoLRMRkQUEWObMmYNJkyapvjbycWLkTmmlSpUwbdo09UhEZCxCQ0MxefJklbGSlLZt26rSnvjkZ9+rV6/eC8DEXgEBAbh//77W759SE2i5NuMXFUDJ3e0TpK9QOua4tV3ct6E2To4ot2AW9jdsj6vTZqsATNYm9T74+xIZmsUFWuKTZrg+Pj5o3749Fi5caJB9mbKM7o7oWjufWjcfvcT6o/dVpsuDZ6GYu+2aWoW9PdCqYk40K5cDmdOx5pKIKCWuXLmiHgsVKmTorRitsLAwtGrVCgcOHEDXrl1Ru3ZtFC5cWI3FllR6W1tbldXy4sULVfp75swZrF27FjVq1MCMGTPQv39/Q/8RiIhUkHjUqFEqI0V+hklWy7lz5947r0yZMmjWrFmigWQ3Nze18uTJk+QUVgm4fP7553j9+vUHlzAl5cWZC7g5ZxEcs2VB4ZFfJHu+Y+aMKthysFUXnO4/Es65csCjKH/3kWky60DLy5cv1aO7u7uht2IR8mZxx5ctimBQc1+cuPlMBVw2n3iAyw+CcHnVeUxafR6VC2VSWS4NSmWDq2PSKZFERPQuhZySJv3XPDw81M0TLy+vBM9xcHBQgRdZ8iZFmj2ePn1a3RXOlStXgneGiYj05dixY5gwYYLKRmnSpAkGDBigjkvpzp8zZiLE1hrZ8+dD48aNVZAltX1TJAgtK2vWrCrjPzFv3rzBrl27UKtWrRT1TYmOiMDZwaPllxiKTx0NW1ftJgqlK1kUJX+YgFOfD8OxLv1QfesKOGTMoPX3JTIWZhtokSitRHHlB4JceMkPEtIP+W9eLl8GtUZ/VAJ7Lz7CuqP3sevcQxy8/EStb5bZoG7JrGhVISeq+maGnY21obdNRGSUfH19Db0FoyZvSiRwIv3XrK1T9rukVKlS2Lt3L/7999802x8RUVKk1Gf58uX4448/YGNjg0GDBsUJ/ErZTsSXE9Tzj/fN0/n3l+lC0vg2MdJmQQJAK1euVNkvxYsX1+rr3vh5Pl5euobsbZoic53qiU7US0j2lo0RfOUGrv/4G473+AKVVs6HjYNuph8R6YtJvrudMmWKagDVunVr9fH06dPjfCwkTVgitNKPJaFmUjIZSD6nXLlyMT1a5ONOnTrp8U9i/hzsbFC/ZHb80rsijk5tgu8+LY3y+TPgTUQUNh5/gB6zD6Hy8M0Yt+IMzt4OTLKmnoiIKD6ZoCF3flMaZNHw9vZG9+7ddb4vIqLkSMnOuHHj8PvvvyNdunT4/vvv9Z5dJ99PgtUJkeOyt8qVK6sy1oEDB+Kbb75Jtr9L8PVbuP7DHNXwtsi44R+0r4LD+iFLw9p4fvwMzn81nu8RyORYveXfWp3TjHe+cOGCmm5A7/N7FoL1x971c7nxMDjmuE9mV1Va1KJ8DuTM6GrQPRIRGQNJ29ZMijAn+vxdKVmukhovlzzSl016F1gyXqcQGZ6/v78KWsjPJunBNX78+ESHcazIVVI9fnz3TJrsRXpYSYnSr7/+qspV5edk/BIl6W0lDcevXr2qMm/ktS5duqgAUWxvo6NxsGVnFSAp/etUlZ2SkHbt2qlHyZRJTGRIKA42/1RlxviOGYq8fbro9M9NlJa/J00yo4VMX/b0Lvhfo0LYNqYeNoyqje518iGDuwNuP36FHzZcQs2vt6Hd1D1Yuvcmnr8KM/R2iYgMRkYUy6KUCw4OVr1YpG9LyZIl1UqfPj06d+6c7EQPIqK0cuLECfTp00cFWRo2bIgff/zRoBNPJZgiJUqenp7qZ+S8efPUx7H7wMjPz19++UU165XR0OvWrUPHjh2xbNky1ZBc487CFSrIkrl+TWRr0ShV+7J1cUa5hbNhn94LlybMwOOd+1P19Yj0iYEWMng/l6I5PfH1RyVwaHJjLBxQRWW0ONnb4OTNZxj95xlUHLYJvX85hM0nHyAs4t04biIiSyEXvrIo5Xr37q3uSskbAZncIc/l7qlMHurZs6de9yITj6T3Qu7cudX/T2nAO3z4cDXKNb6bN2+iZcuWMc17ZaJSUs0qicgwJCtDk5mhDcmqk3YF8m9fMu2k7HHYsGHJNra1evtWLUOTEs26deti8eLF6uerXMdLbxkJXm/btg2v7j3A5e9mqsa3xSZ9naLmuYlxzpENZefNhJWNNU59PhTB127q5M9ClNbMthkumR5bG2tUL5JFrZA3pbD9rD/WH72H/ZceY/vZh2q5OdmhcZnsKhgjzXatrVP/A5yIyJjlyJHD0FswesePH4/puRabNLmVoIVMJNKQkalyB1n6uOkzs6Zq1aoqqCLp+cWKFcOpU6dUbwR5lDcomh4z0vtA+iHImxlp5i9vzKSHjBw7efIksmfPrrd9E5Fuy0CnTZumJvhIuc2YMWNUlkhygq/ehNN/NxrluVvBvDA0CQx9/PHHqpHukiVLVHbL5EmT8GlgJDKFhKLYlNFwypZFZ98vfYXSKD75G5wdPAbHu/ZH1U3LYe/5/z/XiYwRM1rIKLk42qpgyoIBVXF4ShN83a44iuZMh+DXEfjrwB18MmMfqo3cgqlrL+Ca/7sx3kREZJmqVauGrl274tGjR3GOZ8qUCVu2bHnv/D179sDd3V1v+5s5c6bKppFm/hJkEaVLl1Y9GXbs2IE///wz5tyvvvpKBWSkV4KTkxOcnZ1VX4SXL19i5MiRetszEemO/Gzq37+/CrLkz59f/ZvWNshyqG03yG1FWfJcjhkLCWLLxLdFixahVTYfZHr6Aved7DDn4kncvn1bp98rZ4c28PmsE0Ju38PJ3oPV+GgiY8ZACxm9jB6O6F43PzaMqoN/x9ZD30aFkD29Mx4+f405W6+i4bjtaPrtDvyx/RqeBL1+7/MDXr7Bw+ehWi05l4jImDx9+lQtSpyUBQUEBKBAgQL47rvvYvoFTJw4UaW0yzjS9u3bqzuwMkWjadOmmDRpkt72pwn21KxZM87xevXqqUd5kyIkmLJq1SrUqVMnTiBI7n7XqlULf//9tyo3ICLTcfr0adWP5caNG+rf/E8//aRKArUNsoQHBMI+g5da8tzYgi0ig4MjCpy5Bit7O9ypVgpHjx1T5ZkyGTapMc4p5Tt6MDLWrIKA/Udwcew0nX1dorTA0iEyKfmyumNwyyIY1NwXJ24+U6VFm04+wKX7Qbh0/zwmrz6PyoUyqWyYBqWyq8yYP/fdxsx/Lmn19eXr9m9SOM3/HERE2nr48KF6NGSjRGMnAZaNGzeqUqEvv/xSjSOVFP22bdvi8uXL+O2331RDYSnDqV27tsogKViwoN72pwmUSVPe+Bk34ujRo+rxyJEjavqHBIbik2ObN2/GsWPHVNCFiIyb/LxZvXq1yk4Tffv2VQ1mtelbEj/IUnnVAnVcc0we5ZgxlBGJC19PQsTzIBT++ks0+V837Nu3T/3c3bRpE3bu3KmC3B999JHK0pOfcRs2bFANyWXCkTQslxIkKaVMrleNta0tysyZhv1NOuDO/D/hVjAfcnf+SG9/TqKUYKCFTJL0ZimfP4Nao9uXwO7zj9So6N3nH+LA5SdqffPnadQrmQ31S2aDu5MdXr5OOsXQ3dkOXWrn09ufgYhIGzlz5jT0FkxG/fr1cfbsWfXG5vPPP8esWbPUNA8p2TEkmeIhd7Ml6yb2nWzNnV7p4SJvOq5fv64+Tqh/jOaYnMNAC5Fxk6y677//XgV/JTtt9OjRKptOGwkFWTQBFXlubMGWR9t2w3/9VngU80We3p1VIKlGjRqqr9T69etVD5eFCxeq/lSdOnVSQRjpTaUhjb5//vlnFWiWjMTkgi12Hu4ov2g2DjTpgAujvoNrvtzIULl8oudvL11HPdY7tVOHf2qi5LF0iEyeg50NGpbOjjmfV8LRaU0xsWMp1Sj3dXgUNhy7j36/HUVEVHSyX6dH3fwqIENEZEykbEQWacfGxkb1DJAMllKlSqFSpUoqhf3JkycG25OmREj6scTvFaMhJUFBQUHqufRliU9zTHNOcry9vRNdktVDRGlDftbINCEJsuTNmxdz587VSZBFyHM5llZlRDKVTZa2Il4G4/xXE2BlY4MS349XGScadnZ2KqtQpr5J6aaURkq/qthBltik2bcEY7Thmjc3ysydLmlDONHzS4Tcva/1non0hYEWMivpXOzxSfU8+GtoDeyd2BCDWxRBnsyuKuiSFFdHWzQpkx2hYZEq1ZMSxn43RGSsJAX98OHDqseJPEqTRslmOXPmDPz9/VUDyqlTpyLCAA0UpZzJx8dHNbqVvUVGRqpyoVGjRsWM7k4ouEJEpkUy6mTssQR6JaA5e/ZsZMmiu+k7xubShO/x5tET5O3bHR5FCyV4jqurq+pRIyOh5XlSpDxSWxlrVIbv2KGIeP4Cx7v0R0TwqxTvnygtsXSIzFaODC7o27gQ/teoIC7ce4Gxy8/g9O3ABM999SYSdcdsV89trK1U4MXVye7do6OdGivt6mQLN8f/jjn9d+y/12Nek0d13A5O9jZa1eGaEva7IdI/SasWefLkMfRWjJaU5Uh9/5UrV2KOFSpUSPVtkUe5eJeGtEOGDFF9A6RBY8uWLfW2PwmmHDp0SJUPSK+C169fqzHTshcZ8Sp3eCUwpBlDLVOH4tMciz2qOikPHjxI9DWZgFS0aNEP/vMQWbqE+oxIttiBAwfU6xJYkJ4kKb0O1GSsJFYelFzGiz4FHDqGe0tXwiWvDwoM6pPs+doEnFLa+N2nR0cEX7mBe8tW4XS/r1Bu/o8qu4bIGDDQQmZPfskVy+WJBQOqoPrIre/1arG2soJ3emeEhkfi1etIvImIQlBohFqpYW2F/4I1EpSJF5Bx/C8gEydY8+65lC/JeeqYox2cHYwnYNO1dl7M33kdL5P5b8N+N0S68+oV79IlR/qx1K1bF1u3blW9TO7du6dq/aWESHOHVJotSg8X6QUgpUQy+UOaNOqLvMmQwEp8vXr1QpEiRVTJk2TdxG6AHJvmWL58/NlKZOggi4xal1KX2AFxWfLveMKECapk8UNJ4KT80l9wsFmnOMEWoQmyiPQVy8EpRzYYQmToa5wbMlY9LzFjHGwcHbT6PGkAntTvtJQ2fVfX+N+Nwqubd/D43z24MnkWCo8alKKvQZRWGGghi+HubK/GRMfPyBjYrHCczAvp5/LqdYTKcpHHYHl8E4FgOfb63XPNozr2JjLmMfZ5ErCRgERyQYmUBGxiAjSxHt97Ld7rmgwbXQRs1H/DOu//N4yP/W6IdIeZB8m7cOECtm9/l5UopC+CBFRy584d5zx5EyS9Ez799FOMHfvuTYIhSTNcCQp17dpVfVyxYkXVCFLGVccnxxwdHVGhQgUD7JSINCSTJXaQJbaoqChVqpgaUgJzafRUvI2IgJWdXUywRchzu3QesHN3w8ON2xB89bqawuPuq78pauLajF8Qcvsecnf7BOkrlNb68yTgLT+bEyMZQjJZrXz5xJvbxmdtb4eyv3+P/Y0/wY3Z89QkIu+2zbT+fKK0wkALWZT4GRkJZV7Y2VjD09VBrdSQgE2IJlgTK2ATJ0ijCdz8F6yJHbDRvCb9ZXQVsHGJFZCJX/oUUyIVq2wqofM618yTZFYLs1mIdMvamu3UkiN3QaU3izRe1JBJFzly5EjwfBmzLBOJ9OXq1auqb0Ps5rdiwYIFcHFxUWUGQqaTyJ9B3shJ40j5WLx48QK7d+9WpQhyPhEZjpQhJkWy6GSM84cIfx6Eox1648WZC8jcoDYKDPkfjn7SKyaLRVMu5JQjKy6OnqpKZiTA4DtmKHJ3/VgvGdCyt5tzFsExWxYUHvlFij5XSjxlulBCgSqZzibB5+HDh6uA8v/+9z+tp+45ZPBC+UU/4UCzT3F2yBi45MkFz9LF1WuBAQEp2iORrjDQQhYlfkZGWmZeSMBGmvPK0lnAJsHsmrhZNe8eYz2PFbDRBHMePn/9wfuR3+HyZ0sMs1mIdEvq/wUDLomT8c3Sc0Uu0KV0SPqTPHr0SOsJFmlNerLs3bsX06ZNw+DBg9UxCQyNGzdOBVtij3yePHmyys6RNxm///67atAugRgJukg5FBEZ1uPHj3XaZ0QjLOAZjnzcCy8vXkW2Fg1R6qdJsLazU4GVPbVbqXNi92QpMX0sMtasrEp4LoyciKd7D6Hk9xNg75V2U+qiIyJwdvBo+cWE4lNHw9Y1ZYFfydiTn2Pys/nXX39Vv9+kUXjjxo3RrFkz3L59W5V1SrPwEydOoHXr1ujcuXOyTXSFe+ECKD17Mo53H4jj3Qag2pYViAwOgVNEVEx/G0OPwibLwkALWZyudfLFTBYyhcwLXQVsIjUBmzcReBkvSKPJuvn/8qe4pVEx572JQGhYFMIjEx6XLY2Ec2V0QVT0W/WciHRTFiOKF393d44STke/dOkSVqxYAT8/P3XRLk1njaWBcLZs2dCpUyfMmTNHvcmQNw0lSpRQARUpF4pNsnCkca407s2VK5c6VrlyZRw8eBDZs2c30J+AiIQ0u33zJumpiintMyJkcs/hj3ri1fVbyNG+pep7omnqKsEBe69308niBwqyNa2PdCWK4lTf4Xi8bTf21m2DUrMnIUNl7UtvUuLGz/Px8tI1ZG/TFJnrVP+gryHBFsn4kZ/XYt68eTGvFSxYUAVadu3apcZiy6hpGZMtzYbl57qUfyYlS8PaKPTVAFyZ9COOfNIb4c+eQ3M1Gr+xMFFas3rLWbY6p+nmLxfH0uCOyJxoAjY/bbqM+TtvJHiOBFu61s6HtpVzw8WR8Vyi1Lh582ZM3xFzwt+VhsP/9kQpI+V7Um4oJXxSnpPU2ydpwp2S0qHQ+/44/FEPhN65j1xd2qvmrlbxMhi3l66jHuudSriBd3RkJK59PwfXZ85VH+cf2AsFBn8Oa9uUXYMl9X2Cr9/CvrptYOvqipr7NsAh/bvgz4dq166depRgSmKZgH/99ReWL1+uGhDL70D5b1uyZMkkv678vznWqS+e7NwXU24ljGFSE1nW70nmIRNRitjaWMPDxR4DmhZW/Vg0pJfL4JZF1ASnu09DMO6vs6j81WZ8t+oc/J6FGHTPRKZMLi7NLciiSxEREQhIZQ1+aptXEpF5kjftkl0hDaslyCKTwaSZa5kyZRI8X45LCYy2pKHsoVZdVJAlT+8uKDbp6/eCLNqQgEqhYf1QadU8OGbJpAIu6uve94MuvI2OViVD0eERKDpxRKqDLNpwcnJS/90XLVqEWrVqqZsOgwYNUo3MpTQ0Ma+u3VJ9ZIQmsCJLnmsaC0sZEVFaY6CFiFLV70ajZ7386NuoEHZ/2xC/9K6IsvnSq9KjP7ZfR82vt6Hfb0dw8uazJO8CERF9iJo1aybboDKp0dAzZszQ+Z6IyLRJY9ZvvvlGjWsODQ3FZ599pvqKFC5cOGZ8vJSySIaLlCnKx3JcSmO0EXztJg626oLXfg+Rf1Af+I4ZkupmtlIyVGPHatVI9/mJs9hbty38N2xFat1ZuALPj59B5vo1ka1FI+hTlixZMHr0aPz4448q0CX9rqRvi5QcSdZLbBJAUSOwn8XNXpHFYAvpGwMtRJSqfjcDmxZWS9PvRnqzNCydHX8PrYl1I2qjRfkcqj5280k/tJu6B60n78Y/x++rJr9ElLygoCC1KGF2dnZYunSp6oHSvXv3mJ42yWXBSDNGmWxx/vx5TJo0SS97JaK0JyUpmrKUDyE3hLZu3aqyKaQ3kq+vr2pM3aFDh5geIZo+I56enmpajrzpl4+1DbIEXbyCQ627IezxUxQaMVBlo+hqYpA0wy234EeVHRMdFoaTvYfg7OAxiAwN/aCvJ6VNl7+bqRrfqowbPUw2Soj0KZNAl/Svkj5X8nNfAi7S60qa6sYEWRIpEWKwhfSNzROI6IPJdKGBzXwTfb14bk/80KM8hrcuhiV7bmL5/ts4e+c5Bv5xDFk9ndCpZl58Us1HlSIRUcLu3r2rHtkMN3FSsy93Obt06aKazMr45gIFCqg7oc7OzrC1tVXBFemzIM1yZdyy1PzL+bNnz9b6zRERmf9Eoe+//x7Hjh2Dg4ODmv4lk2+Sa8KaEs9Pn8fRT3ojIugliowfjjyfdYKuSTBExj17VSiNk32G4t6fqxF47BRKz5kGjyKFUhR0Ojd8PKJCQlFsymg4ZcsCQ5L/D02aNFFZjEuWLMHq1atVFtHatWvRq2lLg+6NKD4GWogozWXxdMLQVkXRr0khrD1yDwt23sDNR8GYuvaCaqrbplIu1Tw3TxY3Q2+VyOhIsICSJ83qjh8/jk2bNqkGinInWkaEasZjC3njJGn/ffv2Rbdu3dSdaiIi+TmxceNGNelGyoQkYDt06FCdT/p6duQkjnX6HyJDQlF86hjk6qRd5k1iTXC1GXksY44vjZ2Ku0tW4kDjT1D4m8Hw6dExwcyU6IjIOB8/WPUPnu4+gPSVyiLXp21hLFxcXNTY+6ZNm6osF5nUNujyZTRrUBm+Ww7GZKzEzmqJnfFibW+PMr99z6a4lKY4dSgNsJs/UdKio99i/6XHmL/zOvZfehJzvFaxLKrvS+VCGQ2WmkpE5vO7UrJYnj9/rrJXJLNF0vz5s4XXKWTeVuR6N5Xm47tntG6GPX36dJw+fVo1YO3du7dqaGutRVPalHyvp/sO43jXAYgKC0PJmd8iR7vm0Cf/jdtxbsgYlUmTuV4NlPh+Ahz+m8ijCUTsqd1KPa+5ay3s06fD7urNEfX6DWrsXAPXPO/GzRsjCbJLk2LJAM0KG7R/8BLWr0JjSoiEJshiZWuDt5FRsPNwh+/owcjxSWv+XqA0+T3JjBYi0jtrayvUKJpFrWv+L7Fg53WV6bL7/CO1CmZ3R7c6+VV/Fwc73aXrEpHl9W/JlCmTobdBREYoKipKlZxIf5U3b96gbNmyGDx4cJpkET7esRcneg7C26holJkzDdmaNYC+ZWtaD+lKFsXpvsPxePte7K3bBqVnT0aGqhVisj3wXwagPPco5ouI50Eo/PWXRh1kEeXKlcMff/yBDRs2YMGCBVicMQwfvXkD/JfZIiTIEmJjhUv1K+DT0hVxY8avqnfNg9UbUXzaWKP/M5LpYTNcIjKoAtncMalTGRyc3BhfNvdFRndHXPV7ia8Wn0TVEVvww4ZLePryjaG3SWQwDx48UIuIiHTj3r17GDhwoMqCkL4fw4YNw9SpU9MkyCKZJMe7D5SGJyg3f6ZBgiwazt5ZUWn1fBQY/DnCnj7D4Y964uyQMXGayGqaxUrJkGv+vMjTuzNMgfTikn460iQ3e9lS+DuHhwqsyJ9FE2RZmTMd9t+6jvNZPFBzz1pkrFEZzw4dx97arXD9pz8QHRHxwd9/e+k6ahFpMNBCREYhvZsD+jUpjH3fNcSMbmVRJEc6PAsOUz1cqo3YgqELT+Dy/ReG3iaR3gUGBqpFRESpz2JZvnw5evbsqUoDKlWqpDIgGjVqlCblI9Lj5GTvwbCysUX5xT8jc72aMDRrW1sUHNIXlVfNV0GVe8tWx5nUo5nMI8KeBiDk5ruG7KbCw8MDISEhCHSwVYEVCbBogixyTGzevBnOOb1RYflclPppEmycnXHlu5nY3+hjvDhz3tB/BDITLB0iIqMipUKtKuZCywo5cex6gGqcu/2sP1YfvqtWpYIZ0b1OPtQqllWVIBGZu/z58xt6C0REJu/WrVsqa0Wmjrm7u6ssljp16qQqwCKjnRNzd+kqnBs2DjbOTqiw5BfVUNaY2Ht5xpQKxR+HLM81WS7xm8qagidP3vX/0wRbNM/jvy7/773bNkPGmlVwccwU+K3ZhP1NOqpJUAWH9YWts7OB/gRkDpjRQkRGSX75VSiQEXM+r4RdExqga+28cHGwxeGrT/HZL4dRZ8w2LN59AyFv4nbIJzI30pxRFhERJU6aXq9atQors7thQS4P9OjRQ30s2Q2LFi1STW4lyFKjRg2VxVK3bt00a4J664+lODd0LOzc3VDp7z+MLsgSM4Hn2fP3gixCnmsyWzTBFvkcUxG7N5cEWGIHWYT8nfj9998RHBysPpamwKV/noLyS39VI6xvzV2EPTVb4cnug1p/z2fPnqlFZPKBFhnDNmPGDDg6OmLs2LFaf97t27fVuLaCBQuqKLRMIKhfvz527dqVpvslog+XK6MrRrcviYNTGmNk22LInt4Zd5+EYOyKs6gyYjMmrz4Pv8BQQ2+TiIiIDBRkGTlypOq5Ilwjo1UGi3zcrl07LFy4EG5ubuo9gywvr/+ftpMaMg45/kjkG7Pn4eI3k1XGSKVV8+FZurhOvhdpT0rBkiLvH//880906NBBPUozZJG5TjXU3LMOPp91wusH/jjaoTdO9x+BsGfP9bRzMicmGWi5c+cOateujVmzZiEsLCxFnyvjmaQub/Xq1SrqeOPGDTXyUaLacoyIjJe7kx161iuA3RMaYHavCiiTNz1ehkbgt3+voeaorej/21GcvsW7CWReLl++rBbpltzhJiLzINNmTp48Ca+wSLS790IteS5ev36tbrBKFotks+iKZHiEBz5XS56/ffsWV6fNxuWJP8AhUwZUXrMQHkULwRgll7ESk/ESq3eLKZUONW/eHGXKlEnwNTkufXq6deum/p9JZkvHjh2xfv16REZGwtbFGUXHD0fVjcvgVji/6rOzp3pzNZ1Izk+M1du3ahGZdKClRYsWar69/MD8kEyYn376Sc3FFpLVIl9Hgi2S6UJExs/WxhqNy3hj5bCaWPtVLTQrlwOS/Lvp5AO0mbIHrSfvxsbj9xEZ9a72mIgovhEjRhh6C0SkI1u2bIkJsrhEvVUrdrAlIiJCNUnVlTjjkKOj1fOzg77Bte/nwDFbFlReu8joAxOJBVtMPcgi7O3t8d1336Ffv37q74BDVDTy5MmjPpbj8nehc+fOWLZsGT766CNVQjRz5kx06dIFO3bsUO8XJROp+ra/UeirAYgMCcHpfl/haMfPEXrf/73vJ//NnCKi1DKlEitKWyYZaNm0aZOac29tbf1BF1ZVqlSJc0zKhyTSLWVFrK0jMi0lfLzwY8/y2PtdQ/RpWBAeznY4czsQA/44hhqjtuK3bVcRFBJu6G0SfbDChQurRdoLDQ3FgAED4OPjAwcHBzW+Nf56/PixobdJRDoSfvdBTJBFM6I4drDl6dOnOvte8QMRmkDF/b/WwTFrZlRZtxiueXLBFCQUbDH1IEvsYEubNm3Qzi8YXe8GYd68eepjOa4hAZfPP/9cjYRu0qQJHj16hIkTJ+Kzzz7D4cOHYWVri/wDe6HGjtXwqlhWjbzeU7MFbv22BG+jouL8fZAbfrJMrZ8NmcDUIUml2r9/v1rXrl1TAQupl5RMkWzZsqmSnXr16qFAgQKp/l7e3t4f/LljxoxJ8LjsVeavS/0mEZmerJ7OGNaqKPo1LoS1R+5hwc7ruPX4FSavuYBZmy6jTaVc6Fo7H3wy8984kbmTu5Zy4VyxYkVUrlw5zoW15ppl5cqVBtsfEemOvKltfv0xHP8LskhwQKiMk4BAFWw5kor3DvG/V/xAhOZ7ybHosDBEhb6GKdEEWzR/BmHqQZbYVpd/N7nv42Sa5w4ZMkRlt8yfPx979+5VPX+kAkKCLsWLF0fl1fNx7881uDRhxrsJRWs3IV//njg3fHzM3wdhqpOayAgDLXKxMmfOHEyaNAl+fn5J165ZWal59dOmTVOPxiIoKAjXr19H48aN37sYIyLT4uxgi4418uCTaj7Ye/ER5u+8gYOXn2DJnltYuvcWahXNgu5186sx0Wk1bYBIl6S/gODkoZRlvu7cuRPVqlVL9Jxt27bpdU9EpHuawIdjeGSiI4ol2FL7xHXcXrAcTlkzv3uv8t9697Yl9sea5+/e48Q+/ubhY9z46Q9Evgoxu3HImmDLntqt1Memtn9dyZkzp2qWLNOpJAPm+PHjGDhwICpUqICePXsi36dtkbludZwf9R0ebd6BEz2+UJ+XUNDNFP8ekBEFWqQRbatWrXDgwAF07dpVNaiV9ObMmTPDxcVFZYhIpsiLFy/w4MEDnDlzBmvXrlWNqGRiUP/+/WEM5B+S1OKNHz9eJ1k1UgdKRIZlbW2FWsWyqnXVLwgLdt7AuqP3sOv8I7UKeXugW+18aF4+BxzsbAy9XaJEyY0AIXfUSDtSLpRUkEU8fPhQb/shIt1LrpdI/EyNCyMn6uT7avO9TPFNtuxVJiVpnlsyaSkxdepU9d5VmuUePXpULXmv2717dxQa1h8BB44g8uUrswu6kZEEWnr16qVq22QKUGJj0uRiRwIvsqTLs8y0P336NNq2bYtcuXKprtCGJHsfN26cqscrUaKEQfdCRGmjYHYPTO5cBkNaFsHy/bexZM9NXHkQhOGLT2Lq2gv4tEYelQWTwd3R0Fsleo+uxpBaEmmYL6XMSQVbBg0ahB9++EGv+yIiw7FxdkLODq3hkDGDpNm/y2pVC////N0H/30MWEk/SCsrvHkSgDvzlqlsFnNmbaezrhJmoWTJkpg9ezYOHjyobszv2rUL57ftxCcPX8E29I3ZBt1INz74X9OrV69U4ETqoFPalLZUqVKq9u3ff/+FIb18+VJdjLVr1y7FE4ckQycxFy9ejJlqRETGQwIp/ZsURq/6BbDxxAPM33Edlx8E4ceNl/Hr1qsqu6Vbnfwo7K27yQREhuxLZqnkd/vw4cNV83tJ+c6QIcN71ypLlixhoIXIhMWUuzT/NME3tLqenuPdqkmib57NYVIPJUyCblWrVlVtL6QkdfXsXxF255nuGp2S2frgvyOurq6qo39qLhwl9cpQ3rx5o7Jp8ufPj7lz5xpsH0Skf1IqJM1xW1fMiaPXAjB/53XsPPcQqw7dVUv6t0gfF+nnIiVIRGRapOeaOHLkSIK9mKTfAns0EZm+8AzpsDKnB5pcCVG9WDQBEKHrwEdimQpp8b3I+Mi0uvr166NmzZrY+Pt8vJ7ya5y/cwy6UXxpGowLCQnBrVu31AWNjFg0lok+kZGRKotFyppWrFih/uEIaXwkE5KMZZ9ElLbkjVbFghnVuv04GIt338TKQ3dw+OpTtXwyu6pJRRKUkSa7RIbw5MmTmKkIpB13d3f8+OOPib4u1yVSOkREpkv+HcuAjfuRYbAe2hv2c5fHBEBEWrzRTSjYklbfi3RD1xPmZHBK67598LRaNexr0SnRAF+kFRD+2cf8+2DB0uSdQ3BwML744gs1WlGCGvKDUBrjfvzxx+rCx9PzXaMlfZQGaS64NKTpbefOnVWDXpk4EHvKUO/evVWnaYlUEpFlkbHPYz4uiUHNffHXgTtYtPsmbj9+hTHLz2DG+ov4uKoPOtfKi2xezobeKlmYR48eqUcGWrQnPeC6dOmS5DnLli3T236ISPc2b96sGpRKo3B543s16A1u/rIgzUcUm/s4ZNJOxuJFsL9cQVQ8dCEm2CLUmG95k/0WuLl8Nd72/5wZlBYqTQItErCQTBa5iJEpRFIXfe3aNRVkkdFYq1evRlqTbJo8efKov9jS8FamIIm+ffvir7/+UqO6pJt0bHIeEVk2d2d7fFa/ALrVyYd/z/irPi6nbgXit3+vYd6O62hUOrsqKyrpwwalpL+gAaXM2bNnkz1n+/btetkLEaVNAPrnn3+Go6Mjhg0bprLTAw4cVa+pic1pPKLYXMch1zu109BbMCk3X7/C/Zzp0O7eCxVsESE2VtiY3R31Hr1C3juPcWXyLBQeMdDQWyVTC7TIbPFy5cq9d1ya3N68eVNNJNKQgEvDhg2RNWtWpNaUKVNUAzsZHS2mT5+OOXPmoHLlylizZo06Jhk08r0kyGNnZ6eOSRaLnCfYAI+IkmJrY43GZbzVOnM7UPVx2XLSTzXRlVU6j5cKuNQvmU2dS5RWYv8upZS5e/cu1q5dixs3bqiP8+XLh1atWjF4RWTCJDtd3gu8fv1alQBmz54dr27cRtC5S8hQtQLuHT2hzkvrwAfHIZNkmt569QorNcEWKVXKmQ6BDrZYlcMDn/q/wo1Zv8PW2Qn5B/Yy9HZJz1L17kDGJnbt2jUmrTn2X7otW7a8d/6ePXvilPF8KJkkIN8zMDBQlSXJBCT5WBNkEdJ/5fz58+qulqY8KF26dOr8pBbLhogoPslemdWzAvZObKgmFrk726ksl36/HUXNr7fh93+v4WXou8AvERmHSZMmqYb3gwcPxi+//KLWl19+qY5NnjzZ0Nsjog8kwdMzZ86gbNmyasKY8Fu7ST1mb90Eb62s1NLXOGSORLZcjRo1Uo8SWJEAiybIIl7Z2eBmi9pwyJxRZbXc+mOpgXdLJhVoOXfuHAICAlCgQAF89913CAsLU8cnTpyo+qBIzWT79u1VbxYZBd20aVN14UNEZIqkP8tXbYrh0OTGGPdJSeTO5Ar/wFBMWn0elb/ajLHLz+DOk1eG3iaZGckQlUXakx5xo0ePVtMF582bp27+yJo/f756Yyav6btHy9OnT1X/OrlmkhtSefPmRY8ePfDgwYM458kNLC8vL2TJkuW9derUKb3umcjY3Lt3D7/99ptqCSAlQ9IiQG6U+q3dDGt7O2RtXBfp06dXiyitye8YeY8rJMCiCbIIKWfbfuYkogd2U5lPF7+ZjHvL/z8pgMxfqkKwcrGwceNGVSokd4l+//131f27bdu2uHz5svpBKL1Z5Adg7dq18eeff6JgwYK62z0RkQHIBKJONfOiY/U82HPxkerjcujKUyzecxNL9t5EneJZVY+XigUysgEa6aTnGKXMzJkzVSDlo48+eu81CWT8/fffqvSgY8eOevt/WKlSJXVD6p9//kHJkiVx+/ZttGjRQl2ky42rzJkzx5wvGbrMsCWKKyoqSmWjSesAyVTLmDGjOh509gJCbt9DlkZ1YOeR+sx5Im1J1YQkG8jP9T9nzESIrTWy58+Hxo0bq+zJr776CtOWLsLXQ3sjetLPODt4DGycHJG9ZWNDb530QCeNBWSmuJToyA+9zz//HNWrV1cTf+QiRtL71q1bpwIwDLIQkTmxtrZC7WJZsXRQdWz6pi7aVs4FOxtr7Dj7EB2/349mE3di9eG7CIuIMvRWyYQVLVpULdKeZIkkFGTRkNf8/Pz0th8JnEhWklx0S5BF+Pj4qAt0Gd8tWTdElLQVK1aoG7nSuqBevXoxxx+s2RxTNkRkiGBLmzZt0M4vGF3vBqmf5/KxVHbIz3jpG/rdskVwG9lfBVlO9x+JR9t2G3rbpAc66+Ao6VH9+vVTGSylSpVSd25kwpBcQBARmbvC3h6Y2qUs9k9qhIFNCyO9mwMu3Q/C0IUnUG3kFszaeBkBL9/EnC/PHz4P1WrF/jyyPNLUXRaljDTKNJYsIU1QR6YhxiblQ+L+/ft63Q+RqZFA5cKFC1VzcGmAq8kWfRsVBf/1W2Dr6oLMdaobeptEcUhgfcKECer5t8sXI/3oQbCyscbJXl/i6b7Dht4epTFbXXT+lhn2chEhXb8rVKigxjhLZoum6dyoUaPUD0XN9B8iInOV0d0RA5v5ok/Dgvjn+H3M33kDVx4EYeY/l/DLlitoWSGnKivadtpfHdPGoOa+6N+kcJrvnYyT/J4VDLZor2rVqvjss88we/Zs1Qg/tufPn6sbQ3JXXF80GUlyM0rTPFHzsShUqJDe9kJkaiIiIlSPx8jISPXewtPz3aQfEXDoOMKeBCBH+5YqW0DfI4o5DpmSU758eXz99dcYP348xv+9DOPHDsHDb6bieNcBqLB8LtJXKG3oLVIaSdVVm4xLlIuHKlWqqDRceZSPb926pS4aNm/erNL8Fi1apMY7SwkREZElcLCzQdvKubHp6zpYOqia6tsSERWNvw/eQaPxO3D46hM4O9gk+3VkwlGX2vn0smcyThcuXFCLtCd3EKWHXNasWVWPOOnFIqtWrVrIli2baowrjfv1pUmTJiqVXEqqDx06pIJnFy9exIgRI1QWsASFYlu+fLm6cSX7z507t9q7nJ8S3t7eiS75b0JkKhYvXqwyWqRcSNoTxOa3ZqN6zN6KPS/IeNWoUQNDhw5FaGgoxq/9C95jByMqLAzHOv0PL87w97u5SlWgRbJW6tatizt37qgGb9evX1clQ3KnSEPu3EiTtwEDBqhSojp16uhi30REJkHSmysXyoTf+1bGjnH10almHjjZ2+DotQCEhiXfu6VH3fxwd2I2oCVzdXVVi7QnN3f279+vghV79uxRgQtZe/fuVTeFDhw4oBr66/PngHz/Dh06qDeKTk5O6saUpJXv3r0bzs7O700okoa9/v7+2Lp1qyotKleunPozEVmSS5cuqWEaGTJkQP/+/eO8FvUmDA837YBDxvRIX6W8wfZIJFaXz69WYho2bIiBAweqPqYTNq9Dzm8GITL4FY506I2XV67rda9kAoEWucM2a9Ys5MyZU5UFSa3xzz///N74QenfIoEWSZEtUqRIavdMRGSSfDK7YdwnpdR46K9aF0Vmj3dpzolhNgtp+nrE7+1ByStWrJgKskjQ4siRI2rJ8x07dsDX11evewkKClJThCSz9+DBg+qupmSoXL16VQVeYjfm/eGHH7By5UrkypVLBWgkQ1g+Fn369ElRQ+DE1q5du9Lkz0mkS3ITV6YMSQaYZAO4ubnFef3Jzn3qjWq25g1hbZvqbghEaa5ly5bo1asXAgMDMWnPNuQeORARz4Nw5KOeeHXrrqG3R8YUaJGxaqtWrYpzbMmSJciRI0eC53t5eanADBGRJfNwsUevBgWxb1IjNCqdPdHzmM1ClHrp06dXNfKy5LmGTEPUF5k8ISVD0jNGsmzkBpQEe6QkQrJ+hw0bFnOu9J+Q12OT0c/yeXJ3X7KIiSzBH3/8obK5mjVrpv79xue3ltOGyPR88sknqhz08ePHmHZ8P3IN/hxhT5/hcLseCL3vb+jtkbEEWqTWWP6iSCaLNJ6TOmJJ65MLCiIiSpqMgp7UqbTKXInP1toKTct6G2RfZFxevHihFumWZI7oiyaDRK6VYpMsXwmsbN++PdmvIcEWwWmOZAnOnDmjbuZKn6KEMrkiXgbj8Y69cM6dA+lKFTPIHolik8xDTfZhcnr06IHWrVurQOKPl08hV9/ueOP/CIc/6oE3j58m+/nbS9dRi4xbqgIt0n9F7q50795dzQqXVCj5OPZseyIiSpy7sz2613m/pjcy+i0+nr4Ph67wTZWlu3fvnlqUOGlyW6JECURFvet7JBkhyS25m6gvSY2TlmlSr169Us8lW+X3339P8DzNfqVXBZE5k9I6uZkrpXPDhw9/r4eReLRlJ6LDwpG9VZOYUc9EpkL+zvbt21f1bZEhMr8+uIacPTog9M59HGn/GcKePTf0FkkHUl3QKNksMr6ZiIg+TNfaeTF/53W8DI1QH7s52iJ/NnecuhWITjP3o1/jQmq8s60Nx/taIrmjS0l7+/ZtzBhs4eDggPbt2yd5vrZ3HnWhTJkyuHz5Mo4ePRpnKIAMEXj27FlMposEWkaOHIkuXbrA3t4+5jzpLXP8+HHky5eP/XrI7P3yyy949OgR2rVrpwKoCXmgmTbU8v/HpROZEgmyDxkyBK9fv1aN2hc6OqLzJ63xYPkaHP2kNyqtmgc797h9ichCAi0y016au6Xmzop005cxi0RElkyT1TLzn0vq4571C+DzhgXx06YrmL35snqUKUUze5RHFk8nQ2+X9Ez6oVHSpOltbB4eHliwYEGSn7Nt2zboiwRP1q9fryZOSIBHpiJJyni3bt1ga2uLcePGxZwbEBCA3r17Y8aMGaq3nWQzSeawNAaVHi9E5kyCkZs2bVLNoKW8IiFSWhFw4BjcixaGW4G8et8jka5IdqUkLMjPd2nY7lCuPNq2aoyHazfj6Kefo+KK32CbQEaXBOjJ+KXq9qh00N+yZcsHj4aWiwgiIgK61smHgU0LqyWThiR7ZVBzXywdVA2ZPBxx7HoAmkzYgd3nHxp6q0RGT8qYkypLSO4cXZPAiryBlJHOcu2ULl06NdpZAkISJKpdu7Y6r2LFili6dKnKYCldurS6mSXZMDJtRaYVNWjQQG97JtI3GXsrTarlTv9XX32lMtMS4r9hKxAdDe/WjfW+RyJdk8m9Y8eOVb8Tjh4/ho0ZHJG5YW08P34Gx7sOUGPMycICLfKXQi4GOnXqpO60yKhnbbJg/vnnH9U5//z585g0adKHfnsiIrMi04UGNvNVK/akoUoFM2Hj13VQ3TcznoeEo8fsQ5i06hzCI/+/TILMm2Q+yCLtffHFF4m+Jj0fJIBx4MABve5Jgi0rVqxQvVakubHckZQ791WqVIk5x9HRUQ0Z2LhxoyojkuwWCbqsXbs2wakrROZEJpPKvwv5NyBjzROjpg1ZWSFbC5YNkXmQoOLEiRPV74m9+/djT74syFizMgL2H8HJXl8iOuJdabmG1du3apEZZ7RI5E1qymQ0odRQSnqzXDC0adNGBWAkJfbTTz9F06ZNUapUKXXnplWrVuqOjnTYj11/TERECcvg7oj5/atgWKuisLG2wu/br6P9tD24H5B4g00yH8+fP1eLtJfUFJ+ZM2eqwMXQoUP1uiciSyc9V2QlRN5P7Ny5E/nz51fvIRITcvseXpw+j/SVysIpW5Y03C2RfknTZ2kCLX24tuzYjuNlC8GrYhk83r4Xp/t9hbf/NXsPvnoTThFRaslzMuNmuDKaUBq0yV2Zv/76S6W2Snps/KZ0EqGT7soSfPH19U3ttyUisijW1lbo07AgyuXPgIF/HMPZO8/R9NudmNy5DBqVzm7o7VEaKlCggKG3YHY18ZIdEhgYaOitEBGg/i1+//33KlteSobkMclsFmmC26qJHndIpB9SJirlc5KVuWbjP3Bq0xYFw8Lhv2EbbJyckKdPFxxu1wOaOVuH2nZD5VUL4FaQvYrMMtCiGVElWSuyNCVCcvctPDxcRec8PT05eo2ISAfK5E2vSom+WnwS/57xR9+5R/BpjTwY1a44HOxsDL09SgNSTkLJ0/Q50bxxi/1xbJGRkWqcpkxNJCLDkglg0rNR+rP06tUryalacu6DNZtgZWeLrE3q6XWfRPoiTdCnT5+OAQMGYNnqVejZoSO8w8Jw/6918Fu/FdFv3sA+g5c6NzwgkMEWI5Yms0IlEp0pUyZ4e3urvywMshAR6U46F3v82qcixrQvAXtbayzdewutJ+/GrcfBht4akcFI8OT27dtqRUVFxTyPv6QHhDSdnT9/vqG3TGTx/v33Xxw6dEhlyH/00UdJnht0/jJCbt5GptrVYO/pobc9EumbvI/WTJ77489lCGxQDbCxjgmySGBFljzXBFtYRmSmGS1ERKRfEsCW6USl86bHgN+P4vKDIDSfuBPfdiiNlhVzGnp7pEOa6Tgsu02aNI/VyJo1qwqqEJHxevLkCX766SfVYkBKhqSsLyl+azepx+ytOG2IzF/27NlVZsvY3v9D2Kz5sI16GxNk0WSvyHMJsjCzxYIyWoiISD+K5fLEhlF10LScN0LDovDlguMYtugEQsMiDb010hEZdSqLtLd8+XJDb4GIkiBlQFOnTkVISAh69+6tsuCTPD8qCv7rtsDGxRmZ69XU2z6JDClDeDTaP3gJlwSCLEKeM7PFePHKjYjIxLk52eHHHuUxqVNpONrZYNWhu2g5aReu+AUZemukAzLmNKlRp/S+mjWTfyPWuDHvihMZyoYNG3Dy5EmULl0aLVq0SPb8Z0dP4s2jJ8jaqA5snZ30skciY5BcphcZL5YOERGZSSlR+6o+KOnjpUqJrj8MRqtJuzCmfUm0r5qbvbLIIt28eROXL19OcMLQ4cOHDbInIkvn5+eHOXPmqIEZw4YN0ypjz28Npw2R5dFkrCRWHiTZK5rX3rq5sHTIyDDQQkRkRgpm98DaEbUx7q+zWHnwDkYuPYVDV59gYsfSKvOFTE9oaKh6lDclpB0pR+jevTtWrVoVp1RBMOhIpF8yhVQyWGQiaXR0NHr27Ik3b97gyy+/RObMmZP9/KiwcDzc+C/s03shQ7UKetkzkbEFW7bWbwPECrYITZAlxMYKR0rmQXMGWSy7dGjevHn6/pZERBbF2cEWUzqXwQ89ysHFwRYbjz9QjXLP331u6K3RB7hx44ZapL1Ro0bhyJEj+PXXX7F9+3akS5cOu3fvVmvhwoXInz8/vvvuO0Nvk8jsSZBl5MiR+Pnnn9U0MAl4SpBF7N27V72enKe7DyAi6CWyNW8AazveMCDLDLZsyJ9ZBVQ0mS2aIEuojRVW5kyHW29CDL1NMnSg5ZtvvtH3tyQiskgtyufEhlG14ZvDA3efhqDtlN1YsPN6zJ19Mg3p06dXi7S3du1a/PPPP+jVqxdq166tpprUqFFDrU6dOqnXZKwsEemnF0tC5Lj8W0wOpw0RAfa5vFVARRNskSXOezgi0MEWGTNmNPQWKS0DLZLePGLECNW0z9XVVTXvib8eP36sy29JRERJ8MnshtXDa6FzzbyIiHqLCX+fQ+9fD+NFSPJ3Ecl4RjzKIu29fv0axYsXj/k4fnBRMlquXLligJ0RWZYtW7Yk+frmze96ryQm8lUIHv27B045ssOzbEkd747IdDRq1EgFVDTBFslkiQaQ91W4/JJjg3dz79HSp08frFixAlWqVEGZMmVgb28f53W50Fm5cqUuvyURESXDwc4GYz8piYoFM+KrJSex4+xDNJmwA7M+q4AyeZkpQebHzc0NL168UCVDIkOGDDhz5gxKlnz3Ru3q1asx5QtElHaePHmS5OtPnz5N8vWHW3Yi+k2YymZhfyWyZM2bN1clsZIJJsEWUfVpCPK9CketXHnRrFkzQ2+R0jKjZdOmTTh06JCqgV62bBkWLFgQZ0lddKZMmXTyvaSZ1owZM+Do6IixY8em6HMjIiLU5/j4+Kj9yIWXBIiIiMxZw9LZsXFUHTWZ6OHz1/h4+l78suUKoqNZSmTMJBOU2aApU758eXz00Uc4depUzLjn1q1b4/vvv1fXDnJnUM4horSV3HV/cuUOfmvfZbx4t+a0IbJsksAgvcX69eunPg62s8H5dI7qeROPTO8lOJCZBVqkc3jZsmWTPOf27dup/j537txRNdezZs1CWFhYij+/c+fO+P3331W6okTapWlex44d8ccff6R6b0RExsw7gwv+GloDveoXQFT0W0xfdxHdfjqApy95d99YMdCScp9//jk8PDxismilrDkyMhJDhgzB0KFD1bXDtGnTDL1NIrMnQc2kJFXuEBbwDAH7DsPdtwDcCuZLg90RmRYJprRp0wbt/ILR7c4LOJYtgWBbazzcsE01jCYzDrQMHz4cixYtSvIcKStKrRYtWqj0KMmSSSmZPiDZK99++y0KFy6sjrVr1w7t27dXF2CSakxEZM7sbKzxVZtimN+/Crxc7bH/0hM0nbATh64kneJNhpE7d261SHvVq1dXQZZJkyapj7Nly4ZLly6pJrlyk+Xy5csoWrSoobdJZBHlDsWKFUvwNWkzkFS5g/+GbXgbFYXsrZjNQhSfFNJ16twZFzwc8TYsPCb7i8y0R0uXLl1U8EOCKaVLl1Y10fHrKc+fP6+TEiVvb2/s2bPng8dLt2zZMs7xVq1aYfny5Vi9ejV69OiR6j0SERm7mkWzYOPXdTFo/jEcvRaATjP3o1/jQujfpDBsbfQ+lI4S4e7ubugtmAVp0i83ah49eqRuqsjKmTOnobdFZPZ34KtVq6au/62trVW/Rindl0wWCbIkVe6gmTaUrUXSWTFElqpixYr4s0RBRO86jevzliJXl/bsZWSugRYZ0SbpuuHh4Th8+HCC5+jif74EWT7Uvn37kCNHDnh6esY5rplOIK8z0EJEliKLpxOWDqqOnzZd/m9dUUGXmT3Kq9eITJH8jh8/fjz69+//3mvffPMNbty4gQMHDqiebUSUto4dO6YepZxPJpBqbnomJeTufTw/cRZeFcrAOUc2PeySyPTI++q2vXrizNFByHPjDl6cuQDPUglnkJGJB1qGDRumMkX+97//qTRdOzu7OK9LFNuQzedCQkLw8OHDBPeQNWtW9Xj9+vVUB3t44UZEpsTG2gpfNPNFhQIZMGjecRy7HqCmEk3rVha1i7372UiGI0EBkS8fexRoKygoCF988YW6ASSN+OWaREN6tAknJwYSidLaq1ev1MQvKX+U59ryX/duLLRMGyKiuFaXz68ePwZUxtjWAjmQ5/RNXJ67CJXnTDf09ug/Os0Nl8ayf/75p6qNlgvCXLlyxVnyQ3bMmDEw5IWXcHZ2fu81zTHNOURElqZSwUzY+HUdVPfNjOch4eg5+xAmrTqH8MhoQ2/NooWGhqpFKZt0MnnyZJWlKr1Y5NokPqZXE6W948ePq0bUlStX1vpz5MbsgzWbYGVri6xN66fp/ohMnZTk1ezfB69srfF08w5Evgox9JYoLQIt5cqVQ2BgYJLnxL6rZMoePHiQ6Nq1a5eht0dE9EEyuDuqJrnDWxdVmS6/b7+O9tP24H4Af3EbipS2aspbSfsLT5kuJCULUi7cqVMn1fQ+uWsUItKtgwcPpngYxstLV/Hq2k1krFkZDunjlvoT0fvq1q+PO9kzwDoiEpcWLTf0digtAi1z587F4MGDsW3bNjx79izBc/r27QtDkdpQkdCdQc0xzTlERJbK2toKvRsUxIohNZDNyxln7zxH0293YsspP0NvjShFJEB14sQJdW0ize7l461bt8bcNSeitCOZLEePHlU9kwoVKqT152mmp3DaEFHCZKqeLA3pfVS0d1fIb7Wrfyw16N4ojQItefLkwdKlS1UncUnblf/p8dfjx49hKC4uLqoXi/RpiU9zjDXwRETvlMmbXpUS1S+ZDcGvI9B37hGM/vM0wiKiDL01i3uzIos+jPSLmzp1qso2ledNmjRRjfuJKG3JpCHpyyJlQ5Jlpo230dEq0GLj5IQsDWql+R6JzEWDjh/jYToXOD4KwN39CQ+lIRNuhuvg4KBScxMjd49iR98MQfrH/P3333j+/HmcyUPnzp1TjzVq1DDg7oiIjEs6F3v82qciFu++iUmrz2Pp3ls4efMZfupVAXkyuxl6exbh0qVL6pHlQ9qTLNXFixerMbLSKFDz+19+1w8YMEBl4LJHC5HxlQ0FHjuNN/6PVDaLrcv7PRWJKGEyKj1T26bAH3/h0JSZyFWtkqG3ZPF0GmiRspsFCxYkeY6UFenLy5cv1aO7u3vMMRnd/Ndff2HdunXo1q1bzPG1a9eq/bdp00Zv+yMiMgXyhrRL7Xwoky89+v9+FJcfBKH5xJ34tkNptKyY09DbM3tubgxopdSgQYNw+/ZtuLq6vvffUq5TmjdvjkmTJhlsf0TmTm6uHjp0SN2ELV26tDqmzc1Wv7Wb1GP21pw2RJRSDYcNwj+LVsH+9CUE+j+EVzZOjjSb0qEDBw4ke861a9egr1HOUsqUN29e9VyjXr16+Pjjj/HNN9/g8uXL6tiqVatU8GX69OlIly6dXvZHRGRqiub0xIaRddC0nDdCw6Lw5YLjGLboBELDWNaSliQrQxZpTyYcymrdunWCr7dq1Ur97tenp0+fqpHTBQoUUOXVcn0iN3+kiX58J0+eRN26ddV5WbJkQdeuXdXnE5mKO3fuqLL8smXLqmCLNqLDI+D/zzbYeaZDxhraTykionec3FxhU60C7KPfYsu3Uw29HYun00CLXDQkJ6nSIm1NmTJFXXhoLqAkQBL7Y2ErI+GyZlVTjqQmOzZJJ5aLm0aNGqmLmAkTJmDZsmXo2bNnqvdGRGTO3Jzs8GOP8pjUqTQc7Wyw6tBdtJy0C1f8ggy9NaIUqVixot6+l9zwqVSpkmrIK+XLT548wY4dO9To2zJlysTpX3f69GlV7iRZAP7+/qp0TN60SmlzcHCw3vZMpO+yoad7DyLieRCyNasP63jX7kSknRqjBqvH1//uVT2SyExKh0R4eDgOHz6sLg4iIiLee11eS63hw4erlRSJnksTroRI4GXcuHFqERFRykuJ2lf1QUkfLwz4/SiuPwxGq0m7MKZ9SbSvmpu9L3RMeoqJ2H3FKC4pB5L/Tl9++aX6uHv37sl+TlCQ/oKDa9aswc2bNzF79myULFlSHZMspe+++w7NmjXDvHnzMHLkSHW8X79+6uaRlDbJEAEvLy/VU0amtsiNJV67kKkEWuR3QUoCmpw2RJR6GXwLIiJvTmS+eQ/rf5mLjsPeBV7IxAMtkuoqE4cCAgISHZvIC3AiIvNQMLsH1o2sjXErzuLvg3cwcukpHLryBBM/La0yX0g37t+/rx4ZaEnc0KFDVbaHTBNycnLCwoULk/0cfV6P+Pm9G40uJc0JZQJr/h9fuXJF9bUYOHCgCrJoFCxYEL6+viqgxEALGTt5HyB/l4sUKaL1z63IkFA82robjtmywKt8qTTfI5E5K9HvM1wa9A3uL1uN1/3/p34vkomXDvXt21fdofn9999V09vdu3fHWTJakT1QiIjMh5O9LSZ3LoMfepSDi4MtNp54oBrlnr/7LguDUk9KYGVR4uQaY9++fTEXk5kzZ0Z0dHSSS0qH9aVo0aIJ9qnTfCzZKkL+DIlNmJJjEpCRJr9ExkyTvZ6SsqFH23Yj6vVreLduAistR0ETUcJyt2qCaGdH5A0IxoZVqw29HYul04wWaS4rTd2SmpDQqVMnXX5LIiIyAi3K50TxXJ4Y8PsxXLz/Am2n7MZXbYqha+18zGRMpQwZMhh6C0avWLFicT6WRrjJ0eYcXWnSpImaaig95sqVK6fKKeSaacSIEShVqhQ+++wzdd7169fVo/SYi09zTM7Rpjmyt7d3oq8lVNpNpCuSlZXSQEvMtKFWnDZElFo2DvbI0b4l/BaswP7fFqLlR+20bkpNuqPTkLH84nd0dEzynJkzZ+ryWxIRkZHwyeyGVcNrokutvIiIeosJf59D718P40VIuKG3RhZGAhpSppNUCVGfPn30th8JNi5fvhwdOnRA9erVVeaNZLlIvxbJxnF2do7TN0bzcWzxzyEyRq9fv1atBCTQlyNHDq0+J+zZczzdcwhuBfPBrXCBNN8jkSUo0L2jeszjF4DNm9/1PyITDrTInZnRo0cjKioq0XOY/kxEZL4c7Gww5uOS+KV3Rbg722HH2YdoMmEHTt58Zuitmax79+6pRdq7e/euuiZp2bIljIEER2rWrIl169apJqGhoaG4ePEirl69qgIvmh4uuiQZxoktKeUmSgsnTpxQGVOSzaJtNuPDjdvwNjJSZbMwA5JIN1zz+cCtTAlkfx2JLfMWMpPR1EuHtm7dimPHjqk7SDKuUNKdrePVWfJODBGR+WtYOjuK5kyHAX8cw5nbgfh4+l4Mau6LPg0KwtqaF9Ip8eLFC/WYM2dOQ2/FZMh/K005jjGQ6UJSTrFlyxZUqFBBHZPmtosXL1aZLcOGDcOyZcvg4eGhXpNATHyaY5pziIy5bKhy5cpaf47fGs20IZYNEelSvm6f4PTJs8h2yx///vuvKmMlEw20LFq0KOZ5YilKjFQTEVkG7wwu+GtoDcxYdxG//XsN09ddxNFrTzG9WzlkdE+6zJQQZ+IMpUzt2rVx5MiRJEfL5s+fP6YnSlrTZJBUrVo1znHNVJbt27fH7Ek8fPjwva+hOZYvXz497Jgo5SSjXRrhuru7q7/b2gi974/AY6fgWa4knHMm3leIiFIua5N6ODdyInxfvsKKJUvRsGHDOBPtyIRKh4ytyz8RERmWnY21aoo7v38VeLnaY/+lJ2g6YacaA03akQZ2bGKXMjIeedSoUZgxY4bKtL1z505MCZZmvXz5Um/7CQkJSfQ1yfx99eqVei5lROLcuXPvnSfHpOdF/BHRRMbi0qVLKnO9UqVKWr+Z81+/RT1mb8U77US6ZuPogJwftYBT1Fu4XrvDslFTDrT0798/2XMmTJigy29JREQmoGbRLNj0TV1UKJABT1++QaeZ+/HDhouIjIo29NbIDMkkH2kyKyU58qYvb968qmF/7BUQEKC3/Ug5tTh69Gic45JR8+zZs5jXZcyzlFxs2LAhTr876eUib2K7deumtz0TpZT0H0px2dDaTbCysUG2ZvXTcGdElivXp23VY7GgN6pEVRIfyARLh0aOHJnsOT179tTltyQiIhOROZ0Tlg6qjp82Xf5vXcHRawGY2aM8sng6GXp7RkuapgptU/EJcHFxwZAhQxJ9/e3bt/j+++/1th+5Plq/fr3KtFm5ciUKFy6M+/fvq8CJra0txo0bF3Pu7NmzVSNRaeYrvV2Cg4PRu3dvFYRJ6s9EZAz9Wezs7NQIc228vHIdLy9dQ8ZaVeGQIX2a74/IEsk0LynNw/Ez2H79Jvbv348aNWoYelsWQaeBFiIioqTYWFvhi2a+KrNl0LzjOHY9QE0lmtatLGoXy2ro7RkleSNOKePq6ooxY8Ykec6KFSv0th8JrEg2iwRUZPpQWFiYKq2QHjJ79uxRgZXY2Tj79u3D8OHD1aRGKS1q0KCBCtC4ubnpbc9EKSHleBI8lGbPMr5cG35rNqlHNsElSlu5Pm2H58fPoPiLd1ktUqbKvqlpj1dvRESkd5UKZsLGr+tgyIIT2HfpMXrOPoTP6uXH4JZFYW+r06pWk8dmuB823jk5V65cgT5JsEXb4E7ZsmWxc+fONN8TkT6nDW0vXUc91ju1U2WV+a3dDGtHR2Rt9O44EaWNrE3r48I3k1EiNAwHr15Tgf+kmsWTbvBqloiIDCKDu6Nqkju8dVGV6fL79utoP20P7gck3jiUSBv29vbJnlOsWDG97IXIEqS0P8vzE2fw+oE/sjSoCVtXlzTeHZFls3V2gnebprB7E468r8KwZMkSFeyktMWMFiIiMhhrayv0blAQ5fJlwIA/juHsnedo+u1OTO5cBo1KZzf09oyCZmKN9B2hlJGskMuXLyMwMPCDsl6IKHkvXrxQvaSkj1CGDBm0+hzJZhGcNkSkHzk7tsGdBctRJdoeCy5dwunTp1G6dGlDb8usMdBCREQGVzpvelVK9NXik/j3jD/6zj2CT2vkwah2xeFgp92YUHN18+ZN9Vi8eHFDb8VkPHnyBC1atIiZ8iO16LHv3rE2nUh3jhw5ov59aZvNEh0RAf8N22CXzh2ZalVN8/0REeBRpBDSlSoGnD4PD2cvLF26lIGWNMbSISIiMgrpXOzxa5+KGNO+hOrTsnTvLbSevBu3HgfDkskdYm3vEtM70kj2zZs32Lp1K27cuIH06dPj9u3bau3du1eNfJbpPkSku7Kh2E2dk/J03xGEPwtE1ib1YW1vl8a7I6L4o57rOLirjJbz588bektmzVpXDbBk9GCJEiXg6empaqPTpUuHAgUKoF27dipiFh4erotvRUREZkwyDbrUzodVw2siVyYXXH4QhOYTd2LdkXuwVDJ5RhZpb9u2bVi7di3q16+PPHnyqMlNuXLlUqtatWpYtWoVFi9ebOhtEpk8maB14sQJZMmSBT4+PkmeGx0RqZbf2v+mDbXmtCEifcrWohFsXJyR5+FzWL99qyYQkZEGWqKiotCzZ0910fL777+rqFhQUBAiIyPVa1JXvn79enTu3FlNTZDUQiIiouQUzemJDSProFm5HAgNi8KXC45j2KITCA2LNPTWyATINUju3LljPo6Ojo5TOiRvCm/dumWg3RGZj1OnTqnsMSkbSqokL/jqTYQHPkd4YCAebtoOx6yZkb5iWb3ulcjS2bo4w7t1E0S/CEJ1j0yqvPbq1auG3pbZSlWgZfr06equ0Ndff419+/apUYmSPvjtt9/Cw8MDGzduVD98T548iSZNmqBBgwa4fv267nZPRERmy83JDjN7lMOkTqXhaGeDVYfuouWkXbjiFwRL8ujRI7VIe+7u7vD394/5OGvWrNi/f3/Mx8eOHTPQzogsr2xIgiyH2naTiCcQ/RbRb8KQsXolWFmzgwGRvuXs+K58qELEu39/zGox0ma4CxYswOrVq1GnTp04x6X2WZrrSABm06ZNKFWqlKqFLly4MMaMGYM///wztfsmIiILIHdI21f1QUkfLwz4/SiuPwxGq0m7MKZ9SbSvmtsimppKY1dNFgZpp0aNGmjcuDEmTpyobvTIatmyJT799FOV2SIXlnXr1jX0NolMmmSKHT58WE1ES6xZtybIEh4QCPsMXuqYPH+0bbd6za1gXj3vmsiypStRBB7FfBF05iKK1iyhbkJI/7LkSv8o5VIVSn769Ol7QRaNevXqqSY7sfXq1Uv1cyEiIkqJgtk9sG5kbXxUJTfCIqIxcukpDPzjGIJfR8DcycUPL4BSpn///uo6RFMeNGTIEPXfUG76/Pzzz/D29saMGTMMvU0ikyaZ7DI6vUKFCqoPUnJBlsqrFqglzyNeBKnX5Bwi0q+c0hT37Vs09cyqPmZWixEGWhwdHfHgwYMEX7t27Rqs46UE2tnZ4dWrV6n5lkREZKGc7G0xuXMZ/NCjHFwcbLHxxAPVKPf83ecwZ25ubmqR9qQ5/7Rp01TARUiDfmnYKTeALl26hDNnziBHjhyG3iaRSdPcPE2obCihIItkr8jSBFvkNQZbiPQve6vGsHFygtWhk8jlnQO7d+9O9D09GSjQ0rBhQ7Ru3Vo1wopN0gg//vhjlbob24oVK3ixSEREqdKifE5sGFUbRXKkw92nIWg7ZTdmb7oM/8AQPHwemuwKePnG0H8EMgApM5MATKFChdSNILkmIaLUBVpsbGxQvnx5rYIsGgy2EBmWnZsrsrdqhLBHT9C+SElVBsjWHkbWo2XChAkoW7YsypUrB2dnZ6RPn16VE0kDXC8vL6xZsybm3I4dO6qLmrZt3zXgISIi+lA+md3UCOjJq89j0e6b+H7DJbW0Mai5L/o3KQxToWkinz9/fkNvxax8+eWX6qYQEaWcNJuWvg5lypSBq6urobdDRB/QFPfen2vgdfGGahj/77//qknB7AdnJBkt2bJlU6m4Xbt2jenwL48SVJGO/nnz/n/0WsZAS+BFgjNERESp5WBngzEfl8SvfSrCzUm7+wbuznboUjsfTIncvJBFicuTJ0+Kl9wYIiLdlw0ll7GSXMYLEaW9dKWKwd23AJ7sOoBPGjZBVFTUe5me7dq1U4sMkNGiCbbMmzcv2fNq1aqV2m9FRET0ngalsqsyoo+m7cWjF6+TPLdH3fxwd7KDKSlWrJiht2D0/Pz8ULlyZa3Pl8lDscc/E9GHBVpk0mhCNMEWTUBFHuVj9bkMshAZRTltzk/b4cLIicj7+DkyZsyIzZs3o1OnTqpKhYwg0EJERGRo3hlc8M/XtVHlqy0Ij4w2m2wW0o6UK0szv5SQVGkiSrmXL1/i7NmzKnM9qTKDhIItgkEWIuPg3boJLo2fAb8V6/DxiD746eef8ffff+Pzzz839NbMQqpKh5IjtZuS7TJ9+nTs3LkzLb8VERFZuPRujvhfo0Jmlc0iIiIi1KLELV++XC+fQ0TA0aNHVfPMhMqGkisjYpCFyHjYebgjW/MGeOP/COVdPeHp6YkNGzYgKCjI0FszC6kOtMyYMQM5c+aEh4cHmjRpglu3bqnjEmDx9fVFr169MGzYMNSvX1+9HhkZqYt9qwukkiVLIlOmTPDx8cG4ceO0/toXLlxQTXll3/L5RYoUUb1jQkNDdbI3IiIyjK6186rMFXPKZrl8+bJalLiaNWsm+pqMcl61apVa8lybzyGi5MuGtC3X0wRbYG2tFoMsRMYjV8c26vHhX+tVPxbpCSe/L8nAgZaVK1di6NChKqpdsGBBHDx4EI0aNVIXhH379lUXMVOnTsXs2bPRpk0bbNmyBbNmzUr1pufOnavqx0aPHo0nT55g48aNmDNnjmrKmxxJdZQxdM+fP1eNfOXzf/75Z0ybNk0FgqRum4iITJO7sz2618lvNtksQprMy6KU2bNnj7o2kako7du3V0uey3jnffv2GXp7RCYpPDxcDbzIkCEDChQooPXnSWDF3stTLQZZiIyHZ7lScC2QF4+370XDSlXg5uaGtWvX4tWrV4bemmUHWmbOnIkhQ4bg/v376oeuNKOTC5jPPvsM/fr1U4GVwYMH43//+5+q95o8eXKqZ3Q/e/ZMBXdkslHr1q3VMclIkYyWZcuWJVujLYGe169fq0fJZhESEJLMG7koO3z4cKr2R0RExpXVYsrZLCJ37txqkfbkmqRhw4aql4TcmJHMWlnyXFKiGzRogOPHjxt6m0QmR25YSga4ZLNIM82UsLazVYuIjIf8O87VsS3eRkUhYP1WlRwREhKigi1kwEDLzZs38e2338b8oHVxccGUKVNUsEKCIfENGDAAN27cQGqzaIKDg9GqVas4xzUfz58/P8nPl2CQkNGOsWlGUUvQiIiIzCerxZSzWejDSMZr//798eDBAyxcuBCTJk1SS57LMcm6/eabbwy9TSKzGutMRKbJu20zWDvY496fa9CqZUs4Ozur8iFWehgw0GJrawt7e/s4xyRN19XVFZkzZ37vfEdHRzg4OKTmW8ak+xYvXjzOcRlJJZ3Pk0sHLlq0qHq8du1anOOajyUjh4iITFvXOvkwsGlhtUw5m0UEBgaqRdqTXizfffcdbGxs3ntNjslrsfu1EFHy5E2XBFqcnJxUn0QiMg/2XumQtUk9hN57gLAzF9GsWTOVEfr68VO8fPwEPXr0UIEXKR0k7aUqf0+CGydPnlQ1zxqS3bJ169ZEpxBJ09zUuH79eqJjGeWYXDiFhYUlGtCR1GGZES53upYsWQJvb29s27YNv//+uyofKlGihFb7kM9LDKdDEBEZlmSwDGzmC3MgGRiaEcak/RtCuRmUGHlN+ssRkfYkK116G9aoUeO9G61EZNpydmwLvzWbcHvx37ji9u5YqO27nAwZdiM9TY8cOaJuVPDfvx4yWmrVqoWWLVuqCUNSy6VRqVKl984NCAhAnz59UKpUqdR8S1VbLcEciabHJ2lOcnElEbjESF8WGTUtjQWl5l0+R3q9fPXVV6rJLhERkTHJnj27WqS9/Pnz46effkr0dWnSLxm4RJR204aIyHSkr1QWLnlz49HWXbh+8nSC50iCxT///KP3vVlkRsvHH3+MU6dOqSa0FStWVE1pEyJ9W0aOHKmer1u3DoZu4tW4cWNVenT37l1ky5ZNBV6kue758+dVs96EUo0Tu8OYkIsXL8aUKBEREaVG+vTpDb0FkzNixAg0b95cXZ/IREFNFqy/vz82bdqkrl1kYiERaU+mi1pbW6trfiIyx6a4bXBp/Az4Br3BifTOCZ4nlSHSMJfSONAiY5JlUk9yJJNFgjIiR44cqfmWqvRIslZkclD8rBbpgi6SGoMp5UEvXrzA0qVLYy5eZfqATC2SSUl169ZVU5OIiIjINElwRbJtv/jiCzVdSNO0X64f5DpCmuLKVCIi0o6UDEn5vpTYf+i4+Xqndup8X0SkO97tWuD8hBko9uINTng5SfTlvXOePn1qkL2ZIr3MWJOLmtT2ZomdDnzixAk8fPjwvclBckwCOYn1Z5F54DLyUXrKxL9DWK1aNfW4fft2BlqIiMhoSPalyJUrl6G3YlK6du2q7rpJHzapLxf58uVD/fr1VdN+fRo7diymT5+e4PeVaxPpF6O5WST73rBhQ4I18HInsXTp0nrZM1H8bBbBsiEi8+WQwQsPs3jB+2EgcoRGIOS/Hi2BDrZxerSSHgItEvAoW7Ys9Kl69epYvnw5zp07FyfQItG1R48e4dNPP030czUXMZo7W7FJKqTmgoeIiMhYSG8y+jBubm5o27YtjMGQIUNUwCU+yaSNP6lxzZo1qFmzph53R5Q0jnUmsgyZ2jQFZi9GmWehyBwWqY6tzJkuJtgiLThID81wpXRIGsqOGTMm5m5RWmvXrp26cFq7dm2c45qPu3fvHnNMmuLGbowrjXAl4+XKlSvvXbgePnxYPcaeoERERGRohQsXVotSTjJA+vbtqy4MZcnzLVu26H0fkkkjK7779+9j9+7d6Natm973RKQtGXghUz0lq46NuYnMW9PBA/DG2RE+oRFwiXqrVrt7L+AVFqneJ8voZ9JDoMXT01OV2axYsUKV9Ei2idQ9x55ApGtS8jN16lTV4E7u+IhLly6pYI80tJVJSEL2IBkvefPmjbMfGUklWSs9e/ZEYGBgTJBFPl+a5UmfFiIiImNhZ2enFmkvODhYlQjJBeGvv/6KrVu3qiXPmzZtqnqz6TODVbJtE8q4lX5x8sa1du3aetsLUUpJ2X1kZCSzWYgsQPhdP7jAClL/YZ/BSy0JtrS//xJfdenO0c76CrRIL5RRo0bh6tWrOHDgAHx9fTF48GBkyZJF1Rjv3bsXaUGa6y5evFg1sJUsFblL1bt3bxXk0bC1tVWBE5kqFPsCVS505A6XBFkkEJMuXTqVJSNN8Y4ePfpe+i4RERGZFinTkfLmYcOGqab9kskqS54PHTpUNciVR0OTa5nOnTvHlC8TGSOWDRFZhuCrN3GobTdEhb5WAZbKqxaoJc+dIqNw9KOe6hzSjtVbacH/gSSIIaMSYwsPD1dN3OTiQe4eSalOly5d1LKURn6a8c4XLlxIdOQ1ERGRNuR3iZDfK+YkLX9XSvarNMFNrI+cBFoaNWqEgIAAGDJLoEKFCmqSS+yyIrlRJTeypFTj3r176rm8wR05cmSK/jt5e3sn+lpERISaIsPrFEqOZLK0atVK3bRctWoVg4JEZh5kCQ8IjAmyuBXMm+xr5uqiDq5RdP7TUtKJpPGcBFv8/PzQv39/rF+/XpXwSGrskiVLdP0tiYiIzJb8XmWqbspIcCKpZv3lypWDo6MjDEluSFWtWjXB3i3S4P/vv/9WN7PkppX0cpE979+/3yB7Jct1/vx5VWZXqVIlBlmIzFRygRR5rslskXPkXGa2JC9Nf2LK+KcvvvgCJ0+eVHdmpIGO3JEhIiIi7RQoUEAt0p40D758+XKir8trJUqUiHNs1qxZ0BfJ/pX+dgk1wf3hhx+wcuVKlQUsUxILFSqkPtaUTmvrwYMHia5du3bp9M9D5otlQ0REH0ZvoWlJvZk2bRru3r2rr29JREREFmjmzJlqCuFff/2FR48eQaqkZT1+/Fhlikh/FmmMG9vkyZP1tr9Nmzbh9evXqkdcQoMGbGxs4hyT/nFSZiTN/+/cuaO3fZJlk38zBw8eVBlipUuXNvR2iCiNJJexEjvj5Y29LSqtmm/2pUO68G4g9gd69uyZKgeSMc/aXqAw7ZCIiEh7muk4rq6uht6KyZBsFckG6dChQ6JvIH18fGAoixYtUmXWbm5uWn+Oplm/9FbJnTt3Gu6O6B0J6j18+BCVK1c2eKkdEekn2KIJqMijfCw0xyKcHLAiizMKvAlB3JxQ0nmg5d9//1WPXl5eqfkyRERElIhbt26px+LFixt6KyZD3hS2b99e6/Ml8KIpz0lrcpNKph9Ks96E3thu374dn3322XuvSTaOyJAhg172SSTZLIJlQ0SWG2wR8tzK1gaZp4xC4C8/qazM+OW3pONAS40aNVLz6URERKRFvzNKGQ8PDyxY8O5OnLYSCnykheXLlyN79uyoWbNmgoEW6WUnkxpjN0CW5rgyKUka5+bJk0cv+ySS/iySGVaxYkVDb4WIDBRsEdb29ogOD0eOaGuVXbl371418CYlWZmWiHU8RERERixr1qxqkfYOHDigl8/50LIhCaTIG9iEyMjp3r17IzDw3QWujHj+5JNPEBYWhtmzZ+tlj0SSeSVNo319fZm5TmShwRZIyw9ra5RbOAtWdra4OnkWGtetqxq6S/YlJY2BFiIiIjIrefPm1cvnpJS8cZVJjBJoSYhkDixdulRlsEjzUSkTkomNctdQyjgaNGiQ5nskEocPH1aPLBsistxgi72Xp1qZalWFT4+OePPoCYr6PVc9V6V8SMpuKY1Kh4iIiChtSTNKwawW8xg7HR0dnWRvmY4dO6pFZAxjnaURLhFZJmu7/w8VFPiiNx78vQEPF/6Fas2rYe+5MzFZb5QwZrQQEREZMclukEVEpA8yelwyr7y9vZEzZ05Db4eIjICdhzsKDu2L6DdvUOlxsDomWS2UOAZaiIiIjJg0P2UDVCLSFwmySA8GyWZJrJcQEVmenJ+2hWv+PAjfewQFHVywa9cuhIaGGnpblhFoefHiRaKvyf+I9evX6/LbERERmT1XV1e1iIj0OdaZZUNEFJu1rS18xwxVz+u9iMCb16+xc+dOQ2/LMgItSdVo3b9/H6NGjcLnn3+uy29JRERElGIynpKI4oqKilKNcN3d3VG0aFFDb4eIjEzmOtWQsWYV2N/1Q/7gcJYP6SvQklTnYemwL6mI/J9BRESkvWvXrqlFuiUjk4korkuXLiEoKEhNwLKxsTH0dojICPmOGaLGPtd9GYEbl6/gxo0bht6SeU4dunfvXsxz6aQvmSsJBVwiIyPVD++wsLDUfksiIiKLIb0SKGm1a9dO8ecEBgamyV6ITBnLhohIo96phMuC3AvlR65P2+Lu4r9R8rk1Nm7ciC+++ELv+zP7QEvu3LnjNMqSj5PSo0eP1H5LIiIii8H0/eTt27cPOXLkiHMsODhYBVPs7OyQOXNmdezJkycqcCU9b7Jly2ag3RIZl3bt2qnHlStXqrHO8m+mfPnyht4WERkxmUDkt3YzKgWGYvmWbejduzecnJwMvS3zCrSMHj1aBVoki2XGjBkYMmRIguc5OzujcOHCaNKkSWq/JREREVGMjBkz4vbt2zEfnzt3DkOHDlXXKFWqVHnvjv2IESMwadIkA+yUyHhJlrpkpleoUIFvmIgoSQ4Z0iP/wF64/O33KHHvqep71rBhQ0Nvy7wCLWPHjo15vnbtWowZMya1X5KIiIj+ExERoR7lLjMl7Pvvv4/z8aBBg7BgwQLkzJnzvXMl8LJkyRJ06NAhpkyCiKCyWQTLhohIGz49P8XN+X+iuP8j7P7zLwZa0rIZ7tmzZ5M95/r167r8lkRERGbt8uXLapH2jW2vXr2aYJBFI1euXHEyYIjo/wMtlSpVMvRWiMgE2DjYo9i4YSqgkP3QGf5eTctAizZq1Kih729JRERksjw8PNQi7UkflqNHjyb6+pEjR1STfiL6/4EWFy9eRMGCBVUpHhGRNrI2qQerAj7wCYnArp/mGHo75lU6FN/jx48xe/ZsdfctoY7+7PJPRESkPcm+oJQ392zUqBH+97//oUGDBsiSJYs6/ujRI2zduhW//vorOnbsaOhtEhlVcFKCLSwbIqKUkF6tFaaPx5HmnWC37l+8+XYMHJ2dDb0t8wu0nDx5EnXq1EFoaCiyZs0KPz+/mCkAEoB58+ZNkqm8RERERKk1depU3LhxA9999917TW+leX/9+vUxZcoUg+2PyFjHyMdvHk1ElJyM5UrhVdH88LxwHXsmTEPDSezZqvNAy6hRo9CsWTPMnTtXTRmSYIumVkt+gEtzunz58unyWxIREZm1Z8+eqcf06dMbeismw8XFBdu2bcOmTZuwceNG3LlzRx338fFR1ymS7UJE/x98lOt0GYOeJ08eQ2+HiExQmW9H4kKrbghfvg4RXw2CnYc7LJ1OAy3Hjh1To+EkyKJJJdKwt7dX45/LlCmjAi5ERESUPMkOFQy0pFyTJk3UIqL3SXBlw4YNeP78ufr49evXWL16NZo3b66u24mItFWgQjlsKpgL+a7cxamJP6DCVGa16LQZrqOjI1xdXf//i1tbx6Qial5/+PChLr8lERGRWfP29laLUi4gIAArV65UveM0feLkGJGlk+vzkSNH4ueff1a9WcTLly/Vx3I89vU7EZE2Cgz4DK9srfH4z9UIuXsflk6ngRbpUn748OE4Dfz++OOPmI9///13uLszjYiIiEhbXl5ealHKjBs3TvWJa9++vXrjKM6dO4ds2bLh66+/NvT2iAxKMlmkt2JC5Pg///yj9z0RkWmr3bABjmf3hFVUNC6OnwFLp9NAS+PGjdGwYUOMHz9efdylSxf069cPxYoVU6tPnz746KOPdPktiYiIiOL47bffMHHiRLRt21aVLUtGrahZsyYOHTqE9evXY84cjqEky7Vly5YkX9+8ebPe9kJE5sHJyQk5PmqBxw62eLx5B54dSTiYayl0Gmj58ssv8eeff6rJQ6Jnz54YMGAAHjx4gKdPn6pAiyYIk1rLly9HyZIlkSlTJtXcTu5cRUZGav35R44cUQ3x5G6Xp6enatIrgaEnT57oZH9ERES6II1cNc1cSTsyvnnp0qVYsmSJ6gtna/v/LenKli2ryokYaCFLltz1rly3ExGlVJOmTbE3s4t6fnHMFLz9rzTREum8dEiazmlGw0mPlpkzZ6omW48ePVJ1n5q7SqkhU406deqE0aNHq18UMlFALpi6du2q1eevWrVKZd7I+Xfv3lUTHXr37o3FixfD398/1fsjIiLSFembIIu0d//+/SQzaAsVKsReLWTR5EZlctf0REQpVaBAATiVKILrbg4IOncJD1ZZbhmiTgMt+iBBkaFDh6Jjx45o3bq1OlakSBGV0bJs2TLs3r07yc+XgE+3bt3w7bffok2bNioYJEu+Zr169WImJhERERmDwoULq0UpExISkuS1REREhF73Q2RMkhtxLu0AiIg+RNOmTbE/owve2ljjyuRZiAwNhSUyuUCLpPsGBwejVatWcY5rPp4/f36y6cQyvk4yYuL7999/VRSOiIjIWNjZ2alF2qtRo4YqVw5N4OJOSiK6d++u+rUQWSoZ4Zw/f/4EXytTpowqryci+hDSRuSNuwsuZU6HNw8f4+avC2GJ/r9o2UTs27dPPRYvXvy9FMcsWbLEvJ5Ul3Xpx+Lh4ZGm+yQiIiLDkEa4lSpVUn3YKlasqEqvJBPWz89P9WiT7FV5JLJU9vb2KF26NK5fv64yu9++fat6HkomiwRZ5HUiog/h4uKibmbs3rQZRd1ccfPnBcjZoQ2csmaGJTG5jBb5hSCyZs363mtyTOqyw8LCEvzcqKgoXLp0SQVktm3bpu54Zc6cWf1i+fzzz9kIl4iIjM758+fVIu1JD5YDBw6gRIkSarqKZLZIE325GVO1alX1GjNYydKdPXsWVlZWSJcuHdKnT4958+apsnoGWYhIF+VDYTbWuFXEB1GvX6sSIktjchktQUFB6peCjI+KT+5QSURe7lwl1MRLmvKGh4fj3LlzqvntihUr1PSBY8eOoV27dtixYweOHz+ufuEkx9vbO9HXWPdNRES6oosm8pZI+rft2rVL9WO5efOmOpY3b171hpLI0r169QrXrl1T5UOBgYGG3g4RmRlfX1/kzp0b/9y9i+E+OfHg7/Xw6d4B6UoUgaUwuYyW1JDeLJqAy6RJk1Q6sYx8rFy5svr4xo0bakoSERGRsZA3Qon1UqCEbd68Oea5BFbKly+vljyXKYUy8vnx48d628/YsWPh6uqqMmrjLzkevxH/yZMnUbduXTUZRs6RKYkct0u6JDcdo6OjVfkQEZGuWVlZqWnEkW/fIqBWBXXs4pipKinCUugt0CIlPffu3VMrNaS3ivwP0gRNYtM0vXN3d0/wc2NfyMRvgle/fv2YhrjaePDgQaJL7qARERGRYfTs2TPR16THmzTVT6gpfloaMmSImnwYf8lNn9gN/k+fPo1q1aqpN8D+/v6q5PnOnTuq3Fn2TaQL8vdMlCpVytBbISIzVb9+fdXMf8OtK8hQozICj57Eo807YClSFWixsbGJWRIVT0qePHlU+pA8pobmrt7Dhw/fe02OSeM7BweHBD/Xy8tLNecR8VOHNaVGvGNERETGRN5c8w12yiR1x0yyWP/44w9cuHBBb/uRJvyyEroJtXv3bnTr1i3mWL9+/VQWi2TaStatXLvMnTsXly9fxvTp0/W2ZzJvp06dUtfvxYoVM/RWiMhMubu7o3r16nj46BHQrjFgbY1LE2YgKiw8znnbS9dRy9ykqkeLBCukp4mQjuWLFy9+75zOnTvH6VuSUG+VlJD/WdLQTlIeYwdtJEAid4Y+/fTTJFOYJHVYLmqk8W3sPisBAQHqUdJ0iYiIjMXt27cTnLZHccW+Bnnz5g2WLFmSYMAlMjJSZYlIEENfErs2Wbp0KbJnz47atWurj69cuYJDhw5h4MCB6k2wRsGCBVW9+4IFCzBu3Di97ZvMk5TQ37p1SwVZUntdTkSUXFPcnTt3Ytv5M2jdsQ3uLlmJOwv+RN4+XWHuUnWVIRcpuXLlivlYLgDE4cOH1VhFCWxoAi0aciw1pGntsGHDsHbtWrRs2TLmuHwsunfvHnNMmuLGLyWS/UigRRrfSs2zhhwTMtaOiIjIWPAGgHbkd7pcY0hwRR67dOmS6LmSyvzjjz/CGIJDcl0iN6uETEVKLKgmx6SJvwTeZFoi0Yc6c+aMemR/FiJKayVKlFDJDQcPHsT/5vwGv7Wbce2HufBu2xwOGbxgznR6O0cTrJAxy5rnuiZZNFOnTlWptS1atEDr1q3VnakxY8agY8eOqFWrljovJCREZbzIxZbUNmtKhqQme9GiRfjmm2/U/3ipTZXsmBEjRqjIvtxFIiIiMhZSRkLJ01x3SKBFRtSuWbMm0X5tMn1ISnIMSSYeSgZL7Js+169fj7mOik9zTM5hoIV02Z9l5cqVBt4REZl7U9y5c+di94ljKDOwFy5P/AHXZvyCYpO+hjlLk7zZ1GatJKdPnz4qS0XSZ+W5XDTJuOavv/46TraNXJTIXSK5c6UhqbgbN25UnyuBGsl6ka8lARs5Jt3/iYiIyLRIs1iNjz76KM7HxkiyWapWrRqnd0tQUJB6jD+FKPYxzTnJiV0eHZ+mnJssN9Ai/QwLFy5s6K0QkQVo0KAB5s2bh02bNqHN3N9wZ/HfqoQod9dP4FYwL8yV/gqUdaxDhw5qJUZ+gZw/fz7B1yS7RbJiZBERERkzmTwjsmXLZuitmIxff/0Vxiw8PFyVAfE6hPRNehTKhMyyZcvC3t7e0NshIgvg6emJKlWqYO/evbh47Sp8v/kSJ3sNxqXx01Fh2a+IjoiEOdLbeGciIiJKOWnWrmnYTtqRXifSf0LWkSNHYo77+fmp3nLz58836P7krt7r169V37nYPDw81GNoaOh7n6M5pjknOfJmOrG1a9cunfw5yDSnDQn2ZyEifWrSpIl6lMqSrE3rw7NcKTzZtR93lqxEWMAztYKv3oQ5SVWgRab8xB7xrFmPHz9O8LissLAw3e2eiIjIzEk/EVmkvd9++w2vXr3CyJEjVT82jcyZM2Ps2LEYPXq0mkpkKNIrrm3btnBzc4tzPH/+/Orx4cOH732O5lhCY6KJPrQ/CxGRPpQpU0b1nJOsluDgYBQdP0wdvzDiW0jTEVmH2nYzq2BLqkqHpPdJ5cqVtT5fGtQdOHAgNd+SiIjIomiauZP2jh8/jg0bNqBQoUJxjkv/tm7duqk3mfIoDfL17dmzZ9i8eTO2bdv23mvVq1dXj9KkPz45liNHDtXon+hDyHW4BFrkZ4omqEdEpA/W1tZquq9klG7fvh31i5aEtYM9osPCYf/f9KHwgEAVbKm8aoFZ9G5JVaBFOvandLqQk5NTar4lERERUZLkbln8IEtsJUuWVNm3hrB8+XJkz54dNWvWfO812bPcwJIg0YwZM1QmsLh69aqasCiZOEQfSkrnnj59qv6Oaf5uERHpS8OGDbFw4ULsW7EKrld+jAmySGBFSJDFnIItqSod+v7771P8OXPmzEnNtyQiIrIo8iZbFqVs+qFkjiRGet6k9YTEpMqGunTpkuj3nz17tirNHjFiBCIjI/H8+XM1WVGCMEOGDNH7fsn8+rOwbIiIDCFjxoyoVdAXlQ5fUAEVTZBFAiqy5Lkc0wRbTL2MKFWBlk8++STFnyMXF0RERKQdebMti7RXv3591Wj27t277712+fJltG/fXt1Z0zf53idPnkzyWkjeBEszXzlPJk3JCF5p4CvH4vd0IfqQQIv0SiAi0rfgqzdRctcJuES9jRNk0TC3YIutLus+pYzo0KFD6k6MfJw1a1aVnlirVi2D3TkiIiIyZUWKFDH0FkzOxIkTUaFCBdXPRJrHSsBCRipLQ1kJvnh7e2Pp0qV635cETaKjo5M9T0bv7ty5Uy97Issgf+/OnDmDdOnSIXfu3IbeDhFZKDs7O4QbehOmFGjZunUr+vfvj1u3bqkAS2wSYPHx8VGpsIa4e0RERESWRQIrJ06cUOU3a9aswfXr12NGI0sTXAnEyAQiIktx+/ZtBAUF8eYnERmM238ZK7uafJJgLxbJXtH0aUko48XiAi1//PGHqh2WmqtPP/0Uvr6+qkmuCAwMVM3bpLN+06ZNMXfuXPTo0UMFY+rUqaPu7Pz888+6+HMQERGZpbCwMPXo4OBg6K2YFAmkyHSDefPmqQagQq5V+CaTLBH7sxCRMXArmBfFF/2Eo+17ArGCLcKcgiypDrRIEKVfv3747rvvMHjwYDU2MSFSWy7d8yXrpVq1anB2dsaePXvUHSciIiJKnKYRbvHixQ29FZMkgRVJVfb09DT0VogMRsY6i9KlSxt6K0Rk4XyqVMCixlVRaPOBmGCLkCCLXTp3swiypLoZrgRPRo4cieHDhycaZBHympwja/r06eoOk1z49O3bNzXfnoiIyOxJTwVZlDIXL15E69at4e7uHtOTQhrKtmzZEmfPnjX09oj0JioqSv2dlywv3uQkImNQq+PHWJkzHSKdHVWARZbI3qqpWQRZUp3RIs1vpQZaW5LRIp3zJcPll19+QaVKlVLz7YmIiMxezpw5Db0Fk3Pu3DlUqVJFlSpLM1zN9CEpWZZGuDVr1lTNZnl3nywlKy40NBTVq1dn6RwRGYXKlSvjxywZsdrpFdpd8of8ZJIVfOUazEWqMlrevHkT049FG3Kuk5MTjh8/rvq6EBEREenaN998g2bNmsHf319NWpFrD02PFmnOP2vWLIwZM8bQ2yTSC/ZnISJjY2dnhwYNGsAvOgJXPBzx2s4GrgXy4vnJs4gMfQ1YeqBFaDOmMPa50syvaNGiqf22REREFiEgIEAt0t6hQ4fw22+/qbKhhEjz/vPnz+t9X0SG7M/CQAsRGZMmTZqox9OeTnhrZYWM1SoiOjwCgcfeBYctOtBSrFgxNVEoJWOg2cyPiIhIe5KVIYuQohs7rq6uib4uJUUhISF63RORIYSHh+PChQvIkSOHyugiIjIWmTJlQvbs2fHY0Rbzc6fD8jPH1fHHew8Blh5o6datm5o6dP/+/WTPlfroAQMGoGvXrqn5lkRERBZF3iDJIu1JP7hVq1Yl+ro05ffx8dHrnogMQSaESrCF2SxEZEzCw8PVUB0/Pz/1cYS1FU68fAaplTn/91r1ukUHWj7++GPVWE5KgWSikHTzl/Rm6W4uS57LsWHDhqlMloIFC6Jdu3a62z0REZGZk7HEHE2cMl988QU6dOig+sGtXLkSERER2LFjBxYuXKimDn3++efqHCJL6c/Cxs9EZEw2bNiAkydPxjkWbmOtsltcA1/inxV/waKnDgm5gOnZsyemTZumRjcnlqIrIxYXLVqU2m9HRERElKTOnTvj3r17GDduHP744w91HSJN9+TRxsZGHZdADJGlBFpKlixp6K0QEcXYsmULEnLPxR5Z30TizIo1aNO5Eyw60CKd/JctW4ZevXqpixlpQPfo0SN1MZMlSxY1uknKherWraubHRMREVmQ27dvq0eWuqTM119/rZrerlmzBjdu3FDHZNSz3PjJnTu3obdHlOZkpPOVK1fU33sPDw9Db4eIKMaTJ0+QkHvOdqjwDHB98BimLtWBFo0aNWqoRURERLoTHBxs6C2YnPHjx6vHhg0b4ssvvzT0dogMQiZrSSk/+7MQkTE2wn316tV7x/2d7BBpBeQItfAeLURERJS2fH191SLtjR07Fnv27FFvMoksFcc6E5GxatSoUYLHo6yt4OdkB7eQN3jt9xCmjIEWIiIiI2Zra6sWac/Lywvbt29HpUqVDL0VIoOR/izW1tZqIAURkTFp3rw5ypQpk+BrUQXelUoHHDgKU8ZACxEREZmVQoUKISQkJNkeLkTmKigoSPUmkumgLi4uht4OEVEc9vb2+O6779CvXz/VpN7Kykodz5kzJzqM/0Y9f7r/CEwZAy1ERERG7Ny5c2qR9iZPnqya9Etz/sTMnz9fr3si0qezZ8+qwRQsGyIiYw62tGnTBp6enkifPj2yZ8+Ox48fw71oIdh5uKuMFvk5ZqqYi0xERGTEnJ2dDb0FkzN69Gg13jlXrlzImzevaronJRSxBQYGGmx/RGmN/VmIyNSUK1cO69atw/mLF5G+cjk82rITr67fgluBvDBFzGghIiIyYjKaVRZpb9++faoRbrZs2fD69WvcvXtXjcmOvdgol8y9P4udnR2KFCli6K0QEWmlfPny6vHYsWPIUK2iyfdpYUYLERERmZWMGTOqYEpSsmbNqrf9EOlTQECAyuiSbBYHBwdDb4eISCslS5ZUzf+PHz+OTiP/69Oy7wh8uneAKWJGCxERkRF7+fKlWqS9adOmJXvOwoUL9bIXIkOVDZUuXdrQWyEi0pqTkxOKFSuGO3fu4LWHKxyzZMKzw8cRHRkJU2SygZbly5erqJfUXfv4+GDcuHGI/ID/CbNnz1Zdjrt27Zom+yQiIkoNueCQRdrr3LmzmmIwa9asRM9p0KCBXvdEpC/sz0JEptynRUhWS4aqFRD5MhhB5y/DFJlkoGXu3Lno1KmTanb35MkTbNy4EXPmzElxsMTf3x+jRo1Ks30SERGlVubMmdUi7Unj261bt6qxkUSWGGiRO8MFCxY09FaIiD480KLp02KiY55NLtDy7NkzDB06FB07dkTr1q3VMWn0JRkty5Ytw+7du7X+WgMGDED9+vXTcLdERESpw0BLyuXOnRv16tV7b9JQbC9evNDrnoj0QW4iyljz4sWLq14HRESmJG/evPDy8lINvb0qlzPphrgmF2hZuXIlgoOD0apVqzjHNR/Pnz9fq6+zadMmnDhxQgVoiIiIyHy0bNlSZbsmxdfXV2/7IdIX9mchIlNmZWWlslrk/f7dly/gktcHgcdOIer1G5gaW1Mc2SgkUh9/wkCWLFliXk9KSEgI+vbtq/qzODs7p9leiYiIUsvPz089Zs+e3dBbMRmSrSrlxdu2bUO1atVUP7f42S3h4eEG+X85duxY7NixA69evYK9vT3KlCmDESNGoFKlSuocKYPesGGDei2+zZs38w00JUnuAgv+PSEiU1WuXDn1+1vGPJepVgF3Fq5A4IkzyPhfKZGpMLlAy/Xr1xMdyyjHzpw5g7CwsCTH2Y0ZMwZly5ZF06ZNP7jBoLe3d6KvRUREfNDXJCIiSqhkVjDQor2GDRuqR7lI++WXX957/e3bt+qumT5du3YNVatWVTd6Ll68qG707Nq1S12L1K5dOybQItasWYOaNWvqdX9k+uTvtWS0uLu7I0+ePIbeDhHRB5H36fI7Wvq0NGjcUgVapE8LAy1pLCgoSP2HlyZf8clFi/ySkTGYkuGSkLNnz6ryovPnz+tht0RERKmTL18+Q2/B5MgbzR9//DHR1+VaYdCgQXrbj3y/Tz/9FNWrV1c3ezQkwDJw4ED24CGdkJuHz58/V3/PkupPRERkzDw8PFCgQAFcuXIF9l8Vlnoik+zTYnKBltSIjo5Gr169VNpuau8MPnjwINHX5E5V0aJFU/X1iYiIBEtcUy5Xrlzo0qVLkudIA3192bNnj7ozFzvIojFp0iS97YPMG/uzEJEpWrly5XvHypcvj6tXr+LcjevwKO6LF2cvIiLoJew83GEqrE0xwiV3hl6/fv3ea6GhoTF3shIi6cMSbOG4RyIiIvMl2avJ2b59O/RFeq4I6cdClNaBllKlShl6K0REOhvzrEqGoqMRcOg4TInJBVry58+vHh8+fPjea3IsR44cifZnkSZyt27dQrZs2VTjXFma/4l//fVXzLGnT5+m8Z+CiIhIO5I6K4tS7u7du5g5c6a6wSJLnssxfTt37pwqe5aR0u3atVNZtdJXTqYjad4cx7Z8+XJUqFBBnSOjqjt27KiyZYkSExUVpfoUZsiQQV0LExGZssKFC8PFxUUFWtJXKa+OmVr5kMkFWqTuVHPREpsERx49eoQaNWok+rkSaJGmgnKeZsn/PNG+ffuYY4n1dyEiItI3ycSURSkjJTlyc2bw4MEqo1XWl19+qY5NnjxZr3t5/PixCrTUqlULLVq0UDd9jhw5ovppVKlSJeZaJPY1zd9//w1/f39s3boV9+/fVzeG9u/fn6Km/Ykt6Q1D5uXGjRtqkpVks+i70TMRka7Z2tqqMsiAgAAEZ/aCtb2daohrSkwu0CJ3gtzc3LB27do4xzUfd+/ePeaYNMWVRUREZKp8fX3VIu0tXbpUjXdu3rw55s2bhy1btqglzfCbNWumXtNnjxYpd5ZgmexHmuJK5q30kVm4cKGalDh06NCYc3/44QdVry6vyxvmQoUKxdSv9+nTR297JtPCsc5EZG7K/Vd5cvL8eXiWK4VX12/hzaMnMBUm1ww3ffr0mDp1qkoBlrtCrVu3xqVLl1SDOUmtlbtFIiQkRI22k4sU6cIuqUdERERk/qRESAIpH3300Xuvde3aVWWLTJkyRV036LOhcfyRzT4+PirD5sCBAyoYIxMVPT093/t8mUokpUTSVFeuaaScKDls2m9ZNCVoJUuWNPRWiIh03qelZNUKeHbwmCof8m7bDKbA5DJaNHd0Fi9ejHHjxiFTpkxo3Lgxevfure4MxU43ktpm6cdiZ2eX4EVGQj1aOnXqpNc/CxERUVLevHmjFmlPggwJBVk05DU/Pz+97SdnzpwxN4vik3Jl6a8RGBiY5NfQjIB+8sR07uaRfkREROD8+fMxPQiJiMxBlixZVM8paXDvXuFdtt5TEyofMrmMFo0OHTqolRhJy5VfOokpUqSI6sdCRERkzK5du6YeixcvbuitmBRNhkhCJOtVnyQbRfrEJRQkkfpzGxsbeHl5qWwVmYb02WefJdjnRUizU6LYpFm2BGM5bYiIzE358uWxevVq3HkbAVs3VwQcOKImEJtCLyqTzGghIiKyFFJKklA5CSWuatWqKlghU37ikwa0vXr1QrVq1fS2H7kxJJm2O3bseC/zRpqYStmzBIUk0DJy5EiEh4e/1xxXUqfz5cunyqKJYmN/FiIyV+X+qz45ceoU0lcqizf+jxFyS//TAz8EAy1ERERGTNJmOa41ZSZMmICNGzeqEmKZsCO9WDR93KS8QhrjTpw4UW/7kQDJiBEj1NhmKVWWxriSydKjRw/Vv+X777+POVeOSzm0ppTo3r17+OSTT1TT3NmzZ+ttz2R6gRb2ZyEic1OiRAnVBkRuNmSoVlEdk6wWU8BACxEREZmVwoULq1HImgayEuCQtXfvXjVOWZrPFihQQK97Gj9+PGbNmoVvv/1W9WqRPXp4eODo0aMoVqyYOqdixYpqYpJksEh2gpQJlSlTRk1bPHjwIBo0aKDXPZPxk5IhGQohjZWl/IyIyJw4OjqqYIvcdLAqnE8dC9h/FKbAZHu0EBERWQJ5061pmkrak+CFBFmePXuGmzdvqmN58+ZNsCGtvkimiqykLig12TdE2rhw4QIiIyPZn4WIzLp86MSJE7jw7AkcMmVAwMGjeBsVBSsbGxgzZrQQEREZsYcPH6pFH0YCK9JMT5YhgyxEaVk2xEALEZn9mOcTJ5ChSgVEvHiJoAtXYOwYaCEiIjJiMhpYMx6YtLNv3z5VeiPryJH/r+WWkc65cuXC/PnzDbo/Il05ffo0rK2t2Z+FiMxW7ty5VSmtBJY9K78LugQcMP7yIQZaiIiIjFi6dOnUIu399ttvePXqlZrgI7XdGpkzZ8bYsWMxevRoLFmyxKB7JEot+Tsu49+l35Crq6uht0NElCasrKxUVktISAheZH2XmRqw3/gb4jLQQkRERGZFphNs2LABbdu2VWOTNWTEcrdu3dREotiTfohM0dmzZ9UEK5YNEZGllA+dvnsbLj458ezoKUSFhcOYMdBCRERkxG7duqUWaS84OBiFChVK9HUps3j8+LFe90Ska+zPQkSWokyZMqpMUo15rloB0W/e4PnJMzBmDLQQEREZeXmALEpZmrFMG0pMQECAOofI1PuzSJaWZjw4EZG5cnd3VzdQrl69CucyxU1izDMDLUREREasaNGiapH26tevj3bt2uHu3bvvvXb58mW0b98eDRs2NMjeiHQhMDAQt2/fhq+vrxoLTkRkCeVDb9++xR2HdyGMgAPG3afF1tAbICIiosRJqiylzMSJE1GhQgXkyZMH+fLlQ7Zs2RAeHq7GZEvwxdvbG0uXLjX0Nok+2Jkz71LmZbIWEZGlBFoWLVqEE1cuo1LRwnhx+gIigl/Bzs04m4Hz6o2IiMiISbNLWaQ9CaycOHECXbp0Ub1Y9u7di8OHD+P58+eqGe6xY8eQNWtWQ2+TKFVlQ4L9WYjIUhQqVAhubm4xfVreRkUh8MgJGCsGWoiIiIzYhQsX1KKUkVHO8+fPV8GVR48eqSXlFn/88Yd6jcjUG+FKyVDhwoUNvRUiIr2wsbFRWXzyuzwiX0517KkR92lhoIWIiMiIubi4qEUfRpreZsqUSS02wCVzIEFDf39/1QTXzs7O0NshItL7mOfLEa9hZWeLgP3G26eFgRYiIiIjljdvXrWIiGL3Z2HZEBFZmvLly6vH4+fOwrN0CQRfuY6wpwEwRgy0EBERERGZUNmQYCNcIrI0GTNmRO7cuXH+/Hmkq1RGHQs4cAzGiIEWIiIiIxYUFKQWEZGMNpVGuK6urmqiFhGRJZYPRUZG4llGT6Me88xACxERkRGTccSyiIju37+PgIAAlCxZUjWGJCKy1D4tZ4KewcbFGU/3HVFBaGPDQAsREZERy5Ili1pERBzrTESWrkSJEnBwcMDxUyeRvmIZvH7gj9C792FsGGghIiIyYpqJOUREDLQQkaWzt7dXwZYHDx7Avvi7EfcBRjjmmYEWIiIiIiIjFx0drQItnp6eqhkkEZGllw/dc3Ew2j4tDLQQEREZMbljI4uILNutW7fw8uVLlc1iZWVl6O0QERk80HLc/x7s03upyUNvo6NhTBhoISIiMmKBgYFqEZFl41hnIqJ3cubMicyZM+PU6dPwqlwW4YHP8fLyNRgTBlqIiIiMWP78+dUiIsvG/ixERO9IVl/ZsmXx+vVrhPnkUMcC9htX+RADLUREREbMyclJLSKyXJGRkTh79qy6g5s1a1ZDb4eIyGjKh65ZRxllQ1wGWoiIiIiIjNjVq1fVnVspG2J/FiIioEyZMrC2tsaRm9fgnNMbz46cQHR4BIyFyQZali9fjpIlS6qRlz4+Phg3bpyK9ifn9u3bGDp0KAoWLIj06dOrzu3169fHrl279LJvIiKilLh8+bJaRGS5zKFsqF27dmoREemCq6srfH19cf36dbiVK4mo0Nd4fvo8jIVJBlrmzp2LTp06YfTo0Xjy5Ak2btyIOXPmoGvXrsl+bpEiRbB582asXr0az549w40bN+Ds7Iy6deuqY0RERERExtgI15QDLUREaVU+FJjZ0+jGPJtcoEWCI5KR0rFjR7Ru3TomeCIZLcuWLcPu3buT/Pzo6Oj/a+8+oJyoujiAX9rS29J7L0sRBSnSq0gHESlKkSIqKIoUQakKSBGkCSoI2CgqRQSk946IdBSQ3pe+S1uY7/yv38tJstkG2U3Z/++cQDKZmUzebJKZO/fdJxMnTpQSJUroY2S1zJgxQ4MtWC8REZE3CQoK0hsRxU/379+X/fv36ygbGTNm9PTm+IRPP/1UihYtKnnz5nXL+gYMGKDdFKpUqaIFOK9cuSL+6N1339U2q169eoTzzJw5U3sVsAsbeYNy5crp/3/dC9H/r2xgoOWx/fTTT3Lr1i1p1qyZw3Tz+Jtvvol0+X79+kmlSpUcpqH7ELoSoVsRAjlERERE7nb27Fnp0qWLdnnOlCmT5MiRQxo3bixbt251mO+PP/7QTFt0j86aNatm7F6+fNlj202ehSDLgwcPfDabBYGin3/+Wa5du6bH2Z06ddLHmB5bPvjgA725w8aNG2Xs2LGyfv16vY/t99cgw+effx5lDwE8j/mIvEGhQoUkTZo0su3APkkdVEiu7d4rYSGh4g18LtCyYcMG/f+pp55ymI4DFhyMmOcjMmjQIEmaNGm46fiyT5w4saROndrNW0xERPT4UAATN/Jtf//9t54o58yZUw4cOKCBk++++05WrVol27dvd6jFgavmKHp67tw5OXjwoJw4cUKqVaumF5oo/tZnwd+Er8Hxdf/+/WXy5Mny8OFDsSxLjh8/ro8xPTaDLe6C7cV5BupBwJtvvqkZ8UTkeYkSJdIss+vXr0viEkXFCguT4G1/iDfwuUALit2Aq6HtMO306dNy7969GK3zxo0but769etLQECA27aViIjoSeH3yfz2kW/CyeWrr74qVatW1Qs+6K4MNWvWlB49euiQvUb37t31wtGIESP0AlBgYKDWpkNB5DFjxnjwXZCnCsci0IIMilKlSomv+fXXXzVDyxVMX7x4caxvw6xZs+SFF16QwoULS506dTRwaQ81GnGiVrlyZalYsaJ+9hAUMl2Q8PjChQvanQY3ExzCcuhOVL58eSlZsqSWMUCJAufuNQimInMNr58uXTp9HvMNHTpU9ymCqHhttFVUFixYoNv63HPPaW2KVq1ayZ49e2zPr1u3TjP38RzKJLzzzjvhAvVTpkzR161QoYL+/8UXX0T5uj/++KNmDuC9ohfBsWPHws1z8uRJLeuA942gctOmTW1tvWTJEu2SlDJlSm1D077I3Bs2bJjeRxtj2/Gdhwwi+25M48aNk7p162ob9u3b1+F19+3bp+vBfPiObdKkiUPwmuJPnZazqZN5VZ2WxOJjEBTBl1by5MnDPYcDFxzM3Lx5UyPP0TV9+nTbF1504YpURJDeSURE5A446CTfhpOfnTt3apDFGU7ijMOHD8uWLVs0+IKrdAa6N2NkBdSUw8kcxR+hoaEaZCtYsKCkTZtWvEHXrl3l6tWr0ZoX3YUig5P+OXPmRGtdJugYExcvXpTz58/L77//rsf6CEwgGIAgD84nkAnfrl07/XziM4bzDJzsYyRT1GVB9yMEPgcPHqyfYwP3W7duLZs3b9aTPHSJQpAG5yGYF91rECSoUaOGrF69WoMoCNAgSAIILqD71KZNm7TbA7Lc8NyKFSs0o80VbGvLli11GdSlwPkGghkLFy7U4Aay5hCMQHsiGIIAC0ZWRQYOAj8m6PTRRx/Jjh07pECBAhoIwfbjHCqiLkO7du3SQDEGH8FFaWTWIXBlD+8Nr4Xp8+fP12m9evXS7UEgpEGDBjoP2h/BNXy/IQMB3bHQ5h9++KG2MwY6Qb3Nnj176joQmPrss890Xe+99552v0TXS6wPQRVo06aNBpTQLROQKbVs2TINClH8CrRsv3ZJaiZOLFc2eUegzecyWtwNXzA4aMEXni9eKSAiIv+GwH5kwX3yfuZKNa5+P073aDMNWbuoJ0fxx19//aUBAl+tz2IyPB73+SeFgAkyIyBhwoTSp08fzRBas2aNTkNQBBkQCLIAglkYcGP8+PGRrhcXZ5EdY07w0JXojTfekJEjR2pwzN7rr7+u/yNrfu/evXL37l3NlEH2GoIsZmAPBA4ie11sK17TFP9MkiSJBoMQZAGsEwE5U7cSF6URsPj222+1+xPgnAfBDgRZAMEgBCpcBYENZJNg+xBkAZRZaN++vcM8CO4g0IMgjoGAB7IxMVgJIBCDfYCgl8lyQdsj6IUACixatEin2UMB6IYNG+p91LXCvjKjcMGpU6c0mwZBLnj//fc1METxR4YMGSR//vyy9+8jkuapYnJz/2G5dyV6weDY5HMZLfgCxAcJUVrnrBbzxWa+tKKCzJdGjRppamZMRxw6c+ZMhM8hKm1GNSIiIqL4DSdXuHqOK7hvv/22Zq3gBBNXXHGCY06io+oebebBFd2oMPPWP3hjfZaYZJWgcKw5yXcFf8vILI8t6JaXLNl/3QkAgQhzrF6rVi0NZKEbjP0oO7dv39Z6LDhPiOicAsu1bdvWYRq61iCIgoCDCX5Arly5HObDZxjnLKhTgy45BkYywshSkX2POAcQ0P3HfpuwDc7bhPMmLItsfwRqXc2DYAW+n0zXJnuoE2XazXD+DsJr4xzNvkcBMpBww3OAbkPo4oNgCs69EIBGd0gEvTDtrbfe0kybSZMmRfpdhtdBFoyB4BaCaQj2vPTSS7pfEBii+KVs2bL6XXMvX06R3XsleMsOyd7YMfMqrvlcRov5ckAaoDNMw5eZq2K3zvBFiP6SWF9M0xCJiIjiyqVLl/RGvgvdFxBoQTcCXK3FweC2bdu0WwW6KaDbApiTB1PDxZ6ZZn+CQfEj0IJuFqgB4ovq1asX6fMmS8JT8LnEZxJdgcwNXWWQ8R7ZhduYjDqEWkuulkWQ1f51MbrU0qVLn+i9xIborDe6r422xnsMCQnRguDIqMHfAAItyGxB0BlZL/bsu1Ga1zLZK4BMIlwAR7AFXa+Q/Td16tRovz/yD+X+n+l19P/lVi9v9Hz3IZ8LtJj+eIjM2sOHFUWUUFAqOmmEiKQiIIPop/kAHzlyhBX9iYjIq+C3DTfyXcjCRQYLLvDgijSOP/LkyaN1E1DAP6ZZtdGBE4+IbqbbBHk3/M0cPXpUihYt6jL45gvwNx9RlzlMR2Z5bAc5cXHVMFljJuMBZQNQG8l5GZy8RwbLYd/Yw7qRPYOCrZHBRV7sT+fXxedy4sSJMXpNBOJQlDeybUJgAsEHdPlB9wpX8yCTxlU2i2kr52WcCwrjtREEth+GHnV8cLMvzYD9jfnQDQrFwMEEutDFybnbUHSg1g26F6ErFoI16DoVnQK/5F9KlCihn7/N505JouTJvaIgrs8FWhAgwRcFqm7bM487duxom4aUP9ycf7RQ9ArpcVjGfpQhFPeKqDI6ERGRJ+CEHDfyXeYk2b57gkm/x0kXilsiGGOKnTrXeLCf5i0FUSn2mS5e3tRtKKZwnD18+HA9CcaFTZz042QfjzE9Lkb7/Pzzz23nAKNHj9asCXOSj6wSBDhQgBUwGg7qjNiPBOYKllu5cqXtvAHZaciQx4g4UQXFEGjt16+fZl2YUgQIPqB+jKkVE9lrIuMGEEAy9WcA60RAxNSEwvOor4LzHrS5qdGCi8ym1hNqm6D7UmRFtlGEFt2HUGDWdK36+uuvHeZB3RcEBO2Le5uaMah5Y6Bd0WUS+8QEVUxhXRTqRdeimOrcubOtxgv+vrAPUUCc4peAgADtsnf24kVJUaqYhJ44LaGn//u78JTEvljsZtSoUfoFjQ8oKofjw48vH3yQkZYLSEnDlwo+cIi6ol8gdOvWTebOnasV/bGeyKKzREREnsYTa9+Hq8XoFoBjGGeoaYCMWlz5jap7NDjXSiD/5Q+BFnMC1Lx5c9voQrFZk8X+JB8ZYyieinMAM6wzgtYYFcd0dUGm/Lx587SAKgJB2FbUbjHFYc16zPDOyNBBgVksN3v2bL1Ii+Vw3oFgA0bNAVzMNcELLIfRgjD6j32hWEBgAdkY2B5ktuG1I2JeE9k2KIQLqEeCtjXfDeg6g3V//PHHGrxFQAk1TAxk1CFQgtGKUOsSAVwzShIgcINRjHBBGtuCEZPw94eCthjZBzVX8J2F10WXR7w3BE1wgrt8+XJd3tSnQVtje5yDaTh/Q3ua7nC4gI7tRDaCfT0d7AMEX7AtWAbdi3Deh+GssS/RxQjtjXNCvB/U1cF+QKHfqIoZk//Wadm2bZtcz5ZR0F/lysZtkrvNf58PT0hg2Xdy8yGIvuKLAwceZkgyRKBNP0ik4mKYNHwI8UWADzk+qOnTp490vYhoO19xiilTDBcHVSzGREREFL9/KzFCCU4avvvuu3DFLIOCgjR1H12XcXUZj3ExyFyFN9BGmAdFK59UfGp7X4MhcJGRgGwHXJnHCThO5tEdIi6yP2I7Kx1++uknT28KEfmhM2fOaBCwVqGiUmrxRsnRrL6U/sIxsSIufyd9ruuQgaHIUMUaBQIR1UQ01r7YFNLyMG475jE/TOh7iLhSZLcnDbIQERG5E0bEwI18F45ZcIyyatWqcAeFSPVHNi6uLiP1vmLFinqijZNsAxkvyN597bXXPLD1FJdBFmQjYDQas/9xbIqgC6bjeV+GAAuDLEQUW5DBhhH6Np/6V5KkSytXNm13KJwc13w20EJERBQfIBUaN/JdSOlH/QSk/aP7MmpFYChXDH2LrNyxY8fa5sXQpkirx/wo3o/aD8hoQBCmV69eHn0fFLsQYIuoViCmL168OM63iYjIVyRIkEC7D929d08SFS8s9y4Hy60jjoWc4xIDLURERF4Mqau4ke93H5owYYJ88sknWqsFXYRQf2f79u0OQ/eiUOeGDRv0xDp79uw6H2odYBpqGZD/MsVGI/IkQ/8SEcUHZcuW1f8vpPuvPivqtHiKzxXDJSIiik9Qa4z8AzJTcIsKasyhCCXFL+gOHxn7oXOJiCg8XKxAgeqdt69Jnf8HWvJ3aSuewKM3IiIiL4ZuJrgRkX/LnDlzpM9jtBciIooYRhlD8dp9F85KQNbMErx1lzwKCxNPYKCFiIjIi6HiPW5E5N/q1asX6fP169ePs20hIvJV5cqVQ8EWeVAwj4TdDpHrezxzDMVACxERkRdLlSqV3ojIvzVu3FjKlCnj8jlMb9SoUZxvExGRr9ZpOZHsv1DHlY3bPbIdDLQQERF5sfz58+uNiPxbQECADB8+XLJkyWIbQQOf/e7du+t0PO/Llpespjciotge6S9dunSy6coFfXxlk2cK4rIYLhERERGRF7AsS4KDg7WYY/r06WX69OniD24dOSb3r16z3U9dpICnN4mI/HgQgWeffVZWrVolAXlyyrVdeyQs9I4kTpE8brcjTl+NiIiIYuT69et6IyL/d/jwYQkLC5MkSZKIv0BgZctLr6Gyt95wH9O8Adr69ddf15oOFStWlEqVKsmJEydk8ODBnt40InrSOi34/smZRR7dfyBXd+yWuMZACxERkRc7deqU3ojI/5nC14kTJ/arIMv9K1clIGOg3nDfW4Its2fPlpUrV8q2bdtky5Yt8sILL2igZciQIZ7eNCJ6AshogYPWff3/yqb/6rSsLF1Lb3GBgRYiIiIvli1bNr0RUfwJtPhDRotzkKXizzP05k3BluPHj0uePHm0qwEMGDDAo9tDRO6BrpeFChWSrcEX0JdIrmyM+zotDLQQERF5sUyZMumNiPzbo0eP5MCBA5IxY0bbib8/BVlQlwW3uAq2LFy4UKpUqSLVq1fXLkFt2rSRixcv2p5/9913ZcaMGbJnzx6d58UXX5QlS5bodMA03GbOnGnbP0OHDpVSpUpJtWrVpHLlyvLrr7/a1teqVSvJmjWrtG/fXgYOHCh169aV1KlT29ZnD7V3MG+GDBmkRYsWtuk4Mfzhhx/0PrYLo01lz55dfvzxR63f07NnT71SX6NGDSlfvrx8/vnntmUvXLig25ssWTIZO3asdOzYUbcT9X7mzJlje+6zzz6TDh06aFep0qVLy969e2Xjxo3SvHlzCQoKktdee00ePHig69y6datUqFBBCzMj0wemTJkiRYsWlbx589peG+tG8dEePXpIu3btpGrVqhrA6t+/v7YbkadGH7qbQCRR/txyY98huX/tRpy+vn/kJRIRERER+TB0Ebx165ae/CLg4q021H1Z7l0OjvD5Rw/C/it8++iRQ5DFMMEWE4hZV7OZBASml4RJIj8tSZopg1RdPi/a2/nzzz9Lly5d9MQfEPxAEOT333/XxwhSIDiwbt06vRkpU6bUQIb9NBg2bJiuc9OmTZImTRrdRwh6rFixQgM6CGYggIEAD14DQZlFixZplyRnnTp1kps3b8qYMWNk3rx5tmymo0eP6vKvvPKKPP3001o/BgEWBIlQTwYBl3379mnwHcsjWIKAjQnyYJsRAEFwaPXq1Tpfr169JFWqVLbn0F1qzZo1+h7wXNu2bbVdfvnlFwkNDZUiRYrI3Llz5dVXX5XnnntO31e+fPls2/7mm29K8uTJHerYYN0ItsyaNUu2b9+u6zh58qT+LWMULQRgiDwRaMFn5lKGNJLhqCXBW3bE6ev7driciIjIz50+fVpvRBQ/ug2VKFHC05viFz799FMNWBi4j3osd+/ejfG6sAzWh6G2EaCA4sWLa+bG+PHjHeZFxguyQKBJkyYycuRIl+vEc+fOnZNdu3bpYwRlkFWCIM29e/d0GjJmGjdubKvbgyCGyXDEdjRq1EgWL14cbt3NmjWzzYdgTsOGDW3PYX3mPSCghIyWl156SR+nSJFCM2XMNsUUXgdBFkBGS+vWrfX1iTwBn1EEBf+8c1MfX47j7kPMaCEiIvJi1679NyRqrly5PL0pRBQHgZaSJUvaTny9UXSySuy7DuF/+6yWiLoVuRuyM5A58s8//2jNGwRL0I0F3YcQBIgJrAPrmzx5sl4hN65cuSK5c+d2mDe639X58+fXoBoCLLjyjgwUZIQg6wT3EcRB1gq6DhkItCBLB9uCwAu689hnm0RnG3LkyOGQveM8DdkvN248XhcL++5EULBgQTlz5oy+DxPcIYor+Nw/88wzsn3TZqmTNEAL4iLjLq4w0EJEROTFChcu7OlNIKI4CrSghkaBAu4POsQ15+5BJtgCcRVkQVeW2rVry9q1ayUgIMAWlEBXnJhCjRIYNGiQ1nKJTExGjEJWCwIt6I6D2jwIkKC7DqbduXNHR0EyFixYIC1btpSlS5dKvXr1dBq67zh3cYpqG1CzJapp9m1k3rs9dGMi8pVhnrds2SIP8+aUkCPHxfxlI+AbG9899th1iIiIyIvhxAs3IvJfV69elbNnz2oxUn8Z2tlV4du4CLLAoUOH5Pz585oZhCAL3L//3zCvUbEvRIwMGNTNQZFadKs5fPiww7yodTJx4sTH3k4EWhBgQ70Y00UI09BlCIEV3Ld/LYykYoIsMXlPT8JkoiArxYioOyvqsjhnAuXMmZPZLOQxyBaD8wn+K8qc4P+3uBj1jIEWIiIiIiIPOnjwoF/WZ3EOtsRFkMV0y0G3mOXLl9ummaKzUUHxVhP82rFjh9SqVUuSJk0q/fr1k6lTp2pXGED3mj59+kixYsUeeztRTBddgyZNmiQNGjTQaQiuYAShnTt3Ovw9oEsZupJimyAkJERHSYptCO4gE8hkzqBdULDXFdTAQXDFBF1QSBcFd4k8BZ+voLQZJMM//wUB8f0TV0PMM9BCRETk5Sdg5iSMiPyTPxfCNcEWQaZIwoSxHmQxwYGffvpJhy1GcdqmTZtqdyLACD0IVmDYZYzOY4Z3NrVXUMwVQyMjwPLWW2/JgAEDdDqGKsYoQOiOhKGdUfi1d+/eOh907dpVC9nihvX9+++/UW4nuuUgkwXFc7HNprsohk+uX7++w7ydO3eW999/X7N08JoYhhnzYvvRnQldjfC6CNKgcK99NozzcxiiGRkz9kNZY3vt3wPuG9OmTZOvvvpK3/c777yjIxWZ4aQvX75smw8jPGH4aEzHSExor7fffvuJ9iXRk0Ag5fl9JyXZQ8sW5I2rIeYTWI/TUZEiheHe8EOJH01UOyYiInpcJlUdB97+hL+VnsO29z4YzQYBVXQZQTFSf7S8ZDX9v+6+9Z7eFIoFCK7gZj/sM5EnRVZ4O6qi3O74nWRGCxERkRdDgMXfgixEJA51Nv7++28dscVfgywmwMIgCxHFhagCKa5qSLk7s8U/qm0REREREfmgI0eOyIMHD/yy2xDFD8hkQRcmjOx0/fp1Le5LFN8x0EJEROTFTF0BjHhBRP7Hn+uzUPzgaohpIm8cYj66XYfcgV2HiIiIvNjRo0f1RkT+iYEWIiL3i6h7UFwEWYAZLURERF4sQ4YMnt4EIoolGJMCgZbAwEDJli2bpzeHiMivpC5SQMrO/krWNmoj8v9gCyDIEpIogeysUExq5MsVK6/NjBYiIiIvliNHDr0Rkf85ffq03Lx5U7NZMNQvERG515rD++XHbCk1sIIAiwmy/JQ7nWw8ekQWL14ssYGBFiIiIiIiD9i3b5/+z25DRESxY9myZXI1aWINrCDAYoIsmAZLly6Nlddl1yEiIiIvdvHiRf0/S5Ysnt4UInIz1mchIopdly5d0v9NsMXcNy5fvhwrr+uzGS2zZ8+Wp59+WjJnziz58uWTIUOGSFhYWLSWxRB6gwcP1uWwPNYzZ86cWN9mIiKixwm0mGAL+a68efNK1qxZw90w3R6OT9KmTety3kWLFnls+yl2HDhwQJImTSqFChXy9KYQEfmlzJkz2+4jwGIfZIFMmTLFyuv6ZEbLl19+Kd26dZN58+bJiy++qD9StWvXln/++Ue+//77KJdv166dbNiwQVatWiVBQUHy008/SatWreT27dvSuXPnOHkPRERE0eF8Ik6+68KFC9Gab/z48dKhQ4dY3x7yrOvXr2uNllKlSknixD55SE5E5PXq1asnkydPjvD5+vXrx8rr+lxGS3BwsPTu3VteeeUVDbJA8eLFNaPlhx9+kLVr10a6/MqVKzV75ZNPPtEgC7Ro0UJatmwpvXr10h89IiIib5EmTRq9EZF/YbchIqLY17hxYylTpozL5zC9UaNGsfK6PhdoQfbJrVu3pFmzZg7TzeNvvvkm0uWnT5+u/zdt2jTc8jdu3JBffvnF7dtMRERERGSPgRYiotgXEBAgw4cPl+7du0vgvTBJ+vCR5M+fXx9jOp6PDT6Xp4guP/DUU0+F61uF/svm+ciWz5Url6RPn95hulkfnu/UqZPbt5uIiOhxHD16VP8vWLCgpzeFiGIh0ILMbCIiij0IpjRv3lwe9PxYH7fa8F/yRWzyuUAL6rBAtmzZwj2HaXv27JF79+5pYTFnISEhcv78eSlXrpzLZe3XH5WcOXNG+Nz9+/cdDo6JiIge15EjR/R//Lb5E/Mb6W/vKzL9+/fXgrZXrlyRwMBA7ReOaRkyZHCYb8WKFTJjxgw5duyYPn722WelT58+UrFixWi/Fo9TvBsGZti9e7cWaTx16pSnN4eIKF44ff+u/o8ar7F9jOJzgRZ070mQIIEkT5483HMpUqQQy7Lk5s2bLqsHY1kzn6tl7ed5Eg8fPnTZPYmIiIgcoRho6dKlxd/h2CVZsmSyZcsWPebYuHGjtG/fXhYsWCDbt293OG5Bm6Dwf7FixeTkyZPSs2dPqVq1qtaiQ025J8XjFO/C0aSIiOJWn2h22XySY5QEFiITPqRw4cIaYXr06FG45ypXriybN2/WsbJdBVrOnTsnOXLkkOrVq4crmouhoZMkSaIHNVFFuKKCgrrr16/XLkquMmseR82aNfX/NWvWuGV98R3b033Ylu7DtnQvtqd3tyWuEuEAplq1apIuXTrxd8hiyZgxo8O0xYsXa5G+t956yzYiAi4WISBj32ccbYX+5KbNXF1s8vRxSnzB7xXvx33kG7ifvF983kf33HCM4nMZLWnTptWslTt37oQ70AgNDdX/IxqdAcvaz+dqWTPPk8DOaNKkibgTgkDAfrzuwfZ0H7al+7At3Yvt6f1tGR8yWQznIAug6xCG9V2yZIkt0OLqGAbBkOeff15mzpyp2S+4YORtxynxBb9XvB/3kW/gfvJ+8X0flX7CYxSfG3WoUKFC+j9qrTjDtMiuzqRMmVJrsUS0LLDYIBEREcWFRIkSaX0WZOJGJUuWLPp/dOYlIiIiz/K5QAv6KMPevXsdpl++fFkuXLig6T1RLX/mzBm5du2aw3SzvqiWJyIiIoqJdevWycqVK13WSgkODrZlu6BLz+jRo12u4+LFixFmxhAREZF38blAS4sWLSR16tRaPM6eedyxY0fbNPRzxs0ehm5G16OFCxeGWx7dhjDsExEREZE7Ay0TJ04MN3358uVaI65u3bq2QEvfvn01+OI8StCqVav0OKV8+fJxtt1EREQUTwItSLEdNWqUVt6fP3++Tjt48KAMGjRIXnnlFalRo4ZtKGcUjitQoIDeN+rUqSOtWrWSAQMGyKFDh3Tazz//LHPnzpUxY8bEi4J8REREFLdQ+HbSpEkaNMEFn61bt0q3bt20S/PgwYNt8+G5tm3bytmzZ21FdDt06KDZuJ999pl2gyYiIiLv5nPFcOGNN97QYnFDhgzR+xgmsWvXrvLRRx/Z5kFxORy8JEyY0FbIx/j222/lk08+kXr16mkRXMyHwA0CMERERETuhIAKjlvmzJkjI0aM0GMPPMZxyMCBAyV79uw6H+rMIeP2+++/167OyMpFxkvZsmU1+wUFcYmIiMj7+dzwzkRERERERERE3srnug4REREREREREXkrBlqIiIiIiIiIiNyEgRYiIiIiIiIiIjdhoIWIiIiIiIiIyE0YaCEiIiIiIiIichMGWoiIiIiIiIiI3ISBFiIiIiIiIiIiN2GgxQ22bdsmrVu3lsqVK0u1atUkKChI3nvvPbl7926kyx09elSef/55qVSpkjzzzDMyZsyYcPPcvn1bXn/9dSlTpozecB/T/FVstiXWXatWLSlfvrxUqVJFatasKdu3bxd/9bhtCTNnzpT06dPr/84GDx4sRYsWlerVqzvcUqRIITNmzIild+M/wsLC9HNcrlw5qVixov7NnjhxQtuVYo7t6Z24D8ib4W8zVapUkjVr1nA3TMfvmSshISGSN29eSZAggf6Nu3Lp0iVp3769ritz5sxSu3Zt2b17dyy/I/8U0/2E45uhQ4dKsWLFbO2P471Zs2aFWzf3U9zvo/v378v48eOlVKlSkiVLFsmZM6fUr18/wmNx7iP3uXz5srz77rtSuHBhbcsCBQpIp06d5MyZM+Hm/eOPP7StMR/avkOHDrq8K9xHUbDoib3//vtWp06drEePHunjU6dOWWnTprV69eoV4TIhISFW3rx5rVGjRunj4OBgK1euXNYXX3zhMF+LFi2shg0bWg8fPtRbo0aNrJdfftnyV7HVltevX7fSpEljvfPOO7ZpY8eOtdKlS2ddvHjR8keP25YNGjSwunXrZuHrYcaMGeHmGTRoULjp586ds1KlSmVdvXo1Ft6Jf/n222/17xWfZxg6dKi1du1abW+KOband+I+IG+G3zHcXKlVq5bVpk2bCH9X8XeN27///hvu+Rs3blhFihSxatasqb+HDx48sN577z0rRYoU1l9//eX29+HvYrKfcPxSoUIFq3Hjxtb58+d12vHjx62iRYtaTZo0cViW+8kz+6hVq1ZWokSJrHnz5umx6a1bt6zWrVvrtJUrVzosy33kPrdv37YKFChg5cyZ0/rzzz9tn42SJUtamTNnti5cuGCbd/fu3Vby5Mmt3r17a5vjnKpatWpWUFCQdfPmTYf1ch9FjUdBbnD48OFwJ+ulS5e2mjZtGuEykydPtlKmTGnduXPHNg0nCNmyZbOdMBw4cEB/zDdu3GibZ8OGDTrt4MGDlj+KrbbctWuXttuSJUts8+zfv1+nLViwwPJHj9OWV65csdatW6f3Iwq0YJ3Xrl1zmDZy5MgID0zJ0eDBg/VHyx5PSh8f29M7cR+QN/vuu+/05gwXJBImTBjupA/27NljBQYGWs8//3yEgZb+/ftbCRIksI4ePWqbhpOP3LlzW1WrVo2Fd+LfYrKfEATLkSOHw7Eg/PTTT/qcPe6nuN9HeIzPzUsvveQwHy6EYr46deo4TOc+cu8FKbT9pEmTHKYvXrxYpw8bNsw2rWLFila+fPmssLAwh/MJzDdw4ECH5bmPosajoFiAP1xkDrj6oTYQXccfs73ly5frHzJ+zGHcuHH6B3z37l3bPPgBwbTPP/9cH+MEA6+FTI22bdtaVapU0T/wfv362YIMI0aM0Ihjnjx5rB9++MGqV6+elT9/fqtPnz7WvXv3NMMBH4hixYrZTrL9rS3RhojcvvLKK9b9+/c1kt63b1+dZ+vWrToP29JRRIEWV3DFaPXq1XofV5LQlkmTJtWT4ObNm1vPPfecfnGbv1vo0aOHtiPmxfTatWtrxB1/94iad+nSRffrM888Y+3bt8/yFQjcVa5cWd8Xth9Xa8zVAvOesR/wfLNmzazffvvNKlWqlLY3puFm2h1/d0OGDLGeeuop/buqVKmStWjRIttrtWzZ0sqSJYvVrl07a8CAAXoCgMwivI6/YHu6F9rCtM/vv/+uV3+LFy+u36P2AVR8f6G98dnFDd9toaGh+lyHDh20XdKnT6+Zg7gogO9XBLc//PDDSPcBkTcbPny4ZsSa33wDj8uVK6cnKu3bt3cZaMFxBT4D+Nt39tZbb+ky9ick5L79hCv2uIoeWcauwf3kmX2EY220LY6XnSGrAseRBveRe+HcBW22dOlSh+m4aI/pb7zxhj4+dOiQPnZ1zIPzGuxPg/soehhocaNp06bpiTki6suWLbNNP3v2rKa2f/nll7ZpOCjFCai9vXv36h/m/Pnz9fHbb79tZciQIdzr4IqKfRcYEyBAxBFOnDih89if1OIgF6lgX3/9tS0rAT9K6IZ05swZnTZ+/Hg90fXHtgSkv9WvX9/KlCmTlT17ditJkiSaGmcvvrfl4wRa8OOJYJPpomTgBBjBFZPCi3TExIkTWwsXLrTNg3RTnLCZ7UJABYFEfEkjJRGQhoj0U1+BYN6sWbNsj3HCXrduXYf3HN0MDGRm4e/btAWysJIlS6aZbQYO+vE3awKGaF9XBzK+iu3pfqZ9TLo3gs84WEIQCv755x9tFxM8RaAan8GOHTva1oHvv4CAAE1Dxmcf363IHHR+DSJfgpM9BAudTZw4UQMtOGmMKNBy5MgRnY4LNc6mTp2qz33zzTexuv3xdT/hexrtO3v27CiX5X7yzD5CxjR+M5yzqnFsjowW++ncR+5lMlfsz2XsPzdmOs4H8Hj69Onh1oFuX3gOXY6A+yh6WAzXjVBU6OTJk1pAtGXLljJ79myd/vDhQy1ge+/ePYeCakmTJnVY3jzGcxHNY+Yz8xgNGzaUIkWK6P08efJoEVTngrDYDhQsAhQsQrGwlClTSo4cOXQaisMeO3ZMrl+/Lv7YlijQlCtXLjl37pycOnVKJkyYIM8++2y4147Pbfk4vvnmG+nYsaMWB3TWpk0bLZAFKFJct27dcG2ZKVMmeeGFF/R+iRIlJEOGDFokLU2aNLa23LVrl/iKTz/9VF555RXbY9xfuXJltIoQ28P8WFf37t1tbVG8eHGpWrWqFpOzh8JyFSpU0PtNmjSRkSNHir9ge8ae1157Tf9PkiSJFrQ2BeyGDx+un1d89sz3Kb5H8B1y8+ZNnda5c2d9Hvtj1KhRUrp0aS3YTuSrduzYIYcPH9bCj/ZwzDBo0CD58ssvJWHCiA+b//nnH/0/W7Zs4Z4z08w85N79tHfvXv0/efLkWvQfhT5xbIHi6D///LPD8txPntlHOLbDb8Vvv/0m3377rRbGRYFVFLPH4AsoYmxwH7lXgwYNpHnz5noss2XLFnn06JEcOHBA+vXrp7/1Xbp0iXG7cx9FT+JozkcxgBP6du3ayTvvvCOtWrXSk3vnas04KXc+wTWP8VxE85j5zDwGquDbK1iwoFaSxkGxOalAQAAH1PbbYAIDgOrgcOPGDUmXLp34U1tOnz5d9uzZI+vWrZPEif/7s8cJAr7cAwMD9XWM+NyWMXXnzh09iNm/f7/L5121JX5g7dm3W0RtiXb0FaGhoXpSih8Y/I3gBB8/ahcvXtTAXXRheaxr8uTJ8uOPP9qmX7lyRXLnzu0wL/alv2J7xh6M+GCkTZvW9jn766+/9DsPwRcD7Y52wXQEluHrr7/W4Oi0adPk4MGDHngHRO6D3yaM0offKXv4zcQJ49NPPx3p8ubz42rEIjPNl37LfGk/4fcA8FuBfYVRU8yIOC1atJCJEydqkB24nzz3WerRo4f+1mD0GwTrHzx4oBc8N2zYYPtdAe4j98KFUFxkRWAFF5cSJUqkgS5cSJ4yZUq4No1Ou3MfRQ8DLW6Ak3rnjAp8YeAA/sKFCy6jfYi2nz9/3mGaeYznzP9Xr151WD/uX7t2zTZPTOCDFZ1p//Ua8a+2RGQd0XQTKIHUqVNLxowZZdGiRQ6BlvjcljH1yy+/6JC62bNnf+x1RLctfQFO5HFyir+ntWvXSkBAgA4Bmi9fvhj/LZgMIVxJffHFFyOd1wQP/Q3bM3bZf87QPqZNcb98+fLy66+/Rro8As7YF7gyhmArrowR+SKcdMyZM0evuNtbsmSJXp1HNhd5737CRR/AMd3o0aNt3/djx47VfYgTTGQh47iPPLOPoFu3bvpZwsXPZs2a6Yl4r169dAju+fPnS7Vq1Tyyzf4O7YxhtBGQ3Lx5swa3jhw5Im3bttXAy9KlS8Nd9CT3YNchN0A3E5y8Oqea4qQAqYuuPP/885rqaJ+JgR9znPziCiHUqVNHD3ztu03s3LlTp+E5e+ga4nz1Flcr7QML8bktcSUWASr77gaYH4Es5+yg+NyWMTVjxgy9KhERV22J7hr+6tChQxrke+mll7SdzUFHVOzT0ZGtcevWLSlUqJBeFUCQ0N6aNWv06lx8wPb0DHSdcm4ntDsOyuzbH6neuNpfr149vYqMq5OR7QMib4WTcZysI/vBQJdjnBhOmjTJlqUaGVypNwFiZ2aamYfct5/sr6DjRN2+GzO+h2rVqqXdpLdu3arTuJ88s4+WLVsmX3zxhbz99tuaVY0LgQjWIzMSXb4QCDO/IdxH7oXuwOgyhO8yXETBRRZceEXmEc6f+vTpE+N25z6KHgZa3AR9/83VwOPHj8tXX32lB564MoqTW6S448vEwBcKIu/4owcEAfD8gAEDbAeo+BDgiwpRYRyoYv2ob/Hyyy9LUFCQw+ujZoHpC4eTW0STESX2RbHRlkiPS5YsmUOEHX0V8TrOPwbxuS1jApkFOBFGTZvIMl5MSu+ff/4pK1as8Nm2jI78+fNr4G758uW2afPmzYtyOdSkAQT+ECTEgSEOQnAVburUqdpdw1yVwA+ifYqtP2N7egbaCXWsZs2a5fB9ie9TE/DCBQBksaDOC2pXoE3t+9i72gdE3gp/6wjo2mc84DcrODhYa0ig1pi5zZ07V58vW7asPu7bt68+RjAXnDNs7ac5d6WgJ99PYLp/InPZmbmwZLpKcz95Zh/hogagS5E9/DaXK1dOj7fNsTf3kXtF1Pa48IkSCjjviWm7cx9FUzSL5lIkUOUcQ9OWKVNGhyF9+umndfQGMxQmxo7PmDGjNWHCBIflMLIDxo3HEJpYZtSoUeHWfevWLatz585W6dKl9Yb7mGYPI25g9JyuXbvqfQy/9cEHH9iGVMPwmxiSGMPt4nlsF4b0xMgaGBkG46Jv2bLFKl++vFaJxv947G9tuW3bNh05o0KFCjp6AIZ2xfCm9tiW/w3diveG7cd7xX0M3+oMQzdHNhoL2gP7AaPGoK3xGEM3G2grMzQv2hDbZYaFxuuirTFqlP0wsabauTfD8HkY2QZDCGPIXAwPbv4WMBy4/XDEGCLcwIgu2EcYzvrXX3/Vafi7+/jjj7U90IbYj3PmzLEt8/rrr+twxLj5SvvEFNvTvVx9pvC9YNoRQ2TD+vXrdVhntCGGuu/WrZsVEhKiz2EkCQzriP2C7160Ox5jVDH7EaBc7QMib4PRUDAK4Zo1a6I1P4d39r79hO8rtG+nTp3CPYeha/HcihUr9DH3k2f20Ztvvqlt+9tvv4V7DiOH4rnt27frY+4j9woKCtI2cz5/BIxui5FUgcM7ux8DLX4AB7ZmmE56MmxL98GJW3SGhyYiIvIUDN2cN29ePXF4kkAL9O/f30qQIIF17Ngx27QHDx5YuXPntqpWrerW7Y5vIttPCKLnz59fb+bCGGBeDDOcLl06h5NM7qe430fTpk3Tz81HH33kMB3tjuPFZMmScR/FkldffVXbftWqVQ7T//77b52Oi04GLljny5fPCgsLs007fPiwzocLpPa4j6LGrkNEREREFG+7OqALsn1tj8eFbkRIqcdwqejGHBYWptNQL421oGJvP6FbI0ZPQfcTtDdqhKAm30cffaRFP8eNG+dQZ4f7Ke73EUb6LFmypIwfP16Lr6IkAuogYSQi7Lf+/ftzH8UStC26cqGt0eUfTp8+rV1/UUpgyJAhtnlRhgEDZqALMdocbd+1a1cpWrRouK7/3EfREI1gDHl5BobptuIq1Yuij23pHufPn3foAjRixAhPbxIREVE4Bw8e1Cuy0ekmiG616FaIK+84fEbXWzzes2ePw3wXL1602rZtq89lypTJqlmzpvXHH3/E4rvwf9HdT+vWrdMr6chgwQ33ly1b5nJe7qe430fXrl2z3nvvPc08SpMmjZU6dWrtBjxz5kyX83MfuXf/tGzZ0sqcObOe6wQGBlr169e3Nm3aFG7enTt3alujzdH27dq1sy5duuRyvdxHkUuAf6ITkCEiIiIiIiIiosix6xARERERERERkZsw0EJERERERERE5CYMtBARReHgwYNSvXp1SZYsmWTNmlXvV65cWYoXLy5t27aVc+fOibe6fv26dOjQwS2FHuNze4aGhsqECROkWrVqUrNmTSlbtqy0bNlS/v33X/EnrVq10n2CvxkiIiIiejys0UJEFE158+bVoMDMmTP18c2bN6VGjRpaPf+PP/7QkQ+8yebNm6V79+5SuHBhmTdvHoqfizfxpfbctGmTNGzYUHbu3KlV9lFd/9VXX9XHf/31l8NoCb7OBFnMfiEiIiKimPGeo1giIh+TJk0azcDYs2ePDiHpbRAMWLlypdSrV098gTe3J4ZG7NatmwZZAEMi9uzZU44fP65BGCIiIiIig4EWIqIncP/+ff0/SZIk4Z67cOGCrYvM2LFjpWPHjtr1JFGiRDJu3Dh9Dl161q1bp/MvWLBAnn76aYduPu+++64t8wPL1K1bVzNU+vbtG+W24bUyZswovsRb27NUqVIybNgwh2nJkyfX/+/evSu+6s6dO9KlSxfJnTu31KpVS9sBGUXG/v37pWnTpvLcc89pm6Hb1K5du/S5hw8fSsWKFbV9S5YsKXPnztXpaKecOXPKU089JUePHvXYeyMiIiLymCiGfyYiov/LkyeP1b59e9vjkydPWgUKFLBq1KhhPXr0KNLlSpYsaV26dEkfv//++9bixYv1Pr6G165da5sX952/mgcNGmSlSpXKtsyZM2esJEmSWOvXr4/Wds+YMSPcOr2Br7anMWXKFCtjxoxWSEiI5au6d+9uFSlSxLp69ao+XrdunbaN2S9ff/211bFjR9v8q1atsrJkyWJdv35dH2M/FSxYUPeBvfLly1vBwcFx+l6IiIiIvEViz4V4iIh8z++//65X9tEtB1f+URAVWQBRFZtt1qyZZMqUSe+PGTMmxq+LzBTUCIEcOXJIsWLFZPfu3VK1alXxZb7aniEhITJy5EiZPHmypEiRQnwR3sNXX30lw4cPl/Tp0+s0ZAghO8Vo3ry5vPzyy7bHyHrBvtmxY4fUqVNH73fu3Fn3AdYTEBCgzxUoUEACAwM98r6IiIiIPI2BFiKiGHjhhRceq0horly5nuh10RXDXtq0aeXGjRvi63yxPdFlpk2bNvLaa685BCF8Dbr1oKtWwYIFHabny5fPdh8FiUeMGCEbN27U+7hdu3bNYWQotMOAAQNk/vz5OmrR119/rd2RiIiIiOIrBlqIiOIAiqdGBzI7XEEdEnvIJPC2UYTiQ3si6waj8pQoUUIGDhwoviw6Q363a9dOjh07pnVvTL0f1Lixb6vMmTNL48aNNTsGWUJ//vmnBluIiIiI4isWwyUi8vBIOxjW2Dh9+rRHt8fXxWZ7IsiCArzZsmWzFcbFMNSrVq0SX4TuPUmTJg1XsPbEiRO2+2vWrJHnn3/eoaiyKVhs7/XXX9dgzJAhQzSrhYiIiCg+Y6CFiMiDSpcubRslB6PX/Pjjj57eJJ8WW+2JDA50hzl//rx2F8LIO7gtXrzYZ4d3Tpkypbz55puafYLuQIAuQjt37rTNg3ot69evt42shOfRBs5QryVPnjwyYcIEzfghIiIiitc8XY2XiMjbHThwwKpWrZqVNGlSHXEF9//8888olwsNDbUth5FdGjduHG6ePXv2WGXKlLEqVKhgvfjii9a0adN0lBwst3fvXmvgwIE6yk7atGltyzdr1kwfY/qQIUMifP3Dhw/revDaZp1t27a1PM0X23PJkiW6Hlc3jGLkq+7cuWN16dLFypUrl1W9enWrW7duVuvWrXW/tGzZ0vr777+tWrVqWfnz59f2wuhCWbNm1fb/8ssvHdY1dOhQ6+WXX/bYeyEiothx8+bNePnaRE8iAf7xdLCHiIiIfBu6D2HUKIxMRETky9auXSutW7eWq1evSvbs2R26VMa37f7ss88003HOnDniCeiOWq5cOenZs6dHXp/ocbHrEBERET2WefPmycGDByU4OFiL4NasWdPTm0RE9MRq1KghFy5ckIoVK4o3FzR37qrp7u3+5JNPZMaMGTJp0iTxlIkTJ8q0adNk+PDhHtsGosfBUYeIiIjosVy6dEnq1q2rIw+NGTMmWiMZERGR99u9e7cMGjRIC77bF0SPa5kyZZLPP/9c6tevLw0aNJBSpUp5bFuIYoIZLURERPRYunfvriM7YfQlXEklIiL/gAySp556yiu+2zH6XVBQkIwYMcLTm0IUbQy0EBERERGR27Vp00aSJUum2W5Zs2aVKVOm2J7DCTxGcTPmzp0rWbJkkYQJE+rw83D79m0ZNmyYPPvss5IjRw5JmzatVKlSRVauXGlbDhkXGTJk0NdInTq1FClSxPYc1o9lsA32r7Vt2zY9eQ8MDNRbhQoVZP78+dF+X4cOHZIXX3xRXxfLI8viyy+/tD1/7949fb+pUqXS7UIwGrVGMA3vo1evXvLgwYNw68VIecWKFZN06dJJoUKF5OOPP5aBAwfqOpDZ8cYbb8i3336r6zFthvu49e/fP9z69uzZo+2F7SxcuLAuGx2hoaE6qp5zkMW8dqJEiaR69eqyevVqrZ+C7UVQ5vfff4+0DVq0aKHvA6PUoTsQLFmyRJ555hldR6NGjeTixYsutwldUxctWmQbBY/I6z1RKV0iIiIiIqIIDBgwQEdowyhmxtWrV63EiRNbadKkse7du2ebvnnzZqtq1aq2x/v27bMSJUpk/fzzz/r47t27Vu/evXUaRpkzrl27ZiVLlsxq0qRJuNfHaGqffPKJ7fHq1autgIAAHUUNI6/dv3/fGjdunG7j9OnTHZbFiHUYkc7e/v37daQ6jNB248YN6+HDh9acOXP0/WBkO3sYlQ7rrV27tr4X+PHHH3Xa6NGjHeb9/vvvdfqHH36o24SR9vr27WtlzpxZp//7778O82Na+/btXbY5tjtDhgw6elxwcLAVFhZm9ejRQ5fZuXOnFZV169bpvFOnTnX5PNokb968VseOHa3bt29rO2JkOowKeObMGZdtUK9ePevo0aPaXmj7BAkSaHsPHz7cevDggT4XGBgY4eh1U6ZM0fVs2LAhyu0n8gbMaCEiIiIioliBLAVAhoSBLAbU/bh586asX7/eNv3XX3+1zQ/JkyeXjh07SvPmzfVx0qRJ5dNPP9XMl1GjRtnmQzZEkyZNZOnSpXLlyhXb9Pv372vR7nbt2unjR48eSdeuXSVv3ry6PDJdkiRJIu+++65UqlRJPvjgA10mMm+//bZmaCCDJU2aNJqBgxHXcMO2oXaVqzYoUaKE3seoQDlz5nRoj7CwMOndu7dmuwwdOlS3Ce8dXWWQkfM4UKS8X79+mnGDDJQePXrodPvXjcg///yj/5vMGVfOnTsnI0eOlJQpU2o7vvPOO5rFsmLFCpfzN2zYUDOV0F5oQ8SKkK3Tp08fSZw4sT6Hdlq4cKE+5wz7HP7+++9otwGRJzHQQkREREREsQLdfnDC/ttvvzkEVHCSjpNu3DcQBLAPtODk+6uvvnJYn+lahO479tq3b6/dcX744QfbNLwmurTkypVLH2N0tKNHj2o3FKzHXpkyZeTy5cs6T0QQxMEQyuhqhG5KzssjSIPnnWF+e9geBCoMdKs5f/681KlTx2G7ENCpVq2aPI4UKVI4FI5FEAfsXzeyII1ZR0SwD+yL5Jo2jmj9ZcuWtd3H0NOA7UMQyH462hD7wRkCOvbbRuTtOOoQERERERHFCgQLkM0wc+ZMuX79up68b9q0Sb777juZOnWqBlcwhO/x48c1UGJfYwWQkYL5kGVh6ppcvXrVdrJuoOZKtmzZZNasWbbsDdy3HwIZQRb4/vvvZcGCBQ7L4wQfJ/MIeETk2LFj+j+ycJyzPZCVguVd1RhxHrUnICDAoUbLv//+G2EGSWRZJZFBXRbn1wRXtWGcmaweZJpExNV7imz99vMjYyeydaBGjDOzLVFlHBF5C2a0EBERERFRrEGWCgIRKJa6bt06KV++vHYDwvSTJ0/K3r17w3UbAgzriy45KLiKDJYLFy7orWLFiuFeA5kRr776qmak7Nu3T7MiENBB0VpXI6aZdZkbgjcovtu0adMo3w+6KTkvj2wXLI8uNM6cs2fiwpO8pslkiSwoE9P1I+AWnWkRMQGWyLJsiLwJAy1ERERERBRrateurXU8kL2CgErjxo11OjJdANOcuw0BsmCQJYJaJRi9JiomewXLYQQfBE3sT8wLFiyo/589ezbcsggqYAQjBEsiYkZDcrU8oNuQfY2Y6MqXL5/+j4CNM1fTYhsygwAZSN7CbItzJhORt2KghYiIiIiIYg2CHbVq1ZJly5Zp3ZQGDRro9JIlS+pQv7Nnz9YslMqVKzssh6wXV1kPp0+fdvk6GBoZNWFQp2XGjBlat8UehhFGsAXbgcKt9jB0MIZgNt1XXEFXF9R3wfDQzl2Edu3apd2XUHA3plDfBcENDFttvzyKwm7YsMHlMiiWiywhQAHenj17irsUL1480oCSJ5w5c8Zh24i8HQMtREREREQUq5Ctcu3aNQ0oZM6c2WH6wYMHNevFuSYIRhtChglGp0FQ4eHDhzJ8+HCt5xJZVguCILdu3ZIqVaqE6+6C0YIw2hFGvjHZKzt27NC6LsOGDYs00AITJkzQwFHnzp1t2SuHDx/W1+3Vq5fDe4suvO/Ro0drYAPvFdk1d+/elY8++ijCLjpBQUFy5MgRDcwsX75cVq9eLe6CAsKZMmXSLl3e4q+//tJ6NWb0JiKv5+nxpYmIiIiIyL+dOXMGY/Zaw4YNc5i+fPlynf7DDz+EWyYsLEznz58/v5UqVSqrYMGCVr9+/awKFSpYCRMmtLJkyWKtXLnSYZng4GArICDAGjx4cITbsm3bNuuFF16wAgMDrezZs1tly5a1Zs+ebXt+zZo1uu4kSZLYXsd++w4dOmS99NJLVsaMGa1s2bJZJUuWtCZNmmQ9evTINk/hwoWtlClT6nvDfKNHj7ZOnToVbr3224/XCAoKstKlS2cVLVpU1zlw4EBdx8mTJx3ew4YNG6zixYvrukuUKGFt2rTJ2r9/f7j1b9682ZozZ47ex3qSJUum90NCQiLdX71799b57t69a5u2bNkynYZ14zVwH+8J7w3bgfXjPRcrVsxlG4wbN85auHChw7bkyJFD561cubLDvAMGDLC9bmhoqJUpUybd90S+IgH+8XSwh4iIiIiIiBy9+eabtiyc6NSpcRcMo1y0aFEZNGiQFg/2JBRFRp0eZA6lT5/eo9tCFF0c3pmIiIiIiMiDpk2bpt2EOnbs6DAd9WBQWyYugyxmeOj58+dr9y10U0KNHU9AgWJ06Vq4cCGDLORTWKOFiIiIiIjIgzC6EOqz7N+/Xx/fuXNHhgwZokWCUZfGE1DjBrVfEOzwFLw+RnOqVKmSx7aB6HGw6xAREREREZEHofDsuHHjZOPGjRISEiKhoaFSunRpGTBggI50RES+hYEWIiIiIiIiIiI3YdchIiIiIiIiIiI3YaCFiIiIiIiIiMhNGGghIiIiIiIiInITBlqIiIiIiIiIiNyEgRYiIiIiIiIiIjdhoIWIiIiIiIiIyE0YaCEiIiIiIiIichMGWoiIiIiIiIiI3ISBFiIiIiIiIiIiN2GghYiIiIiIiIjITRhoISIiIiIiIiJyEwZaiIiIiIiIiIjchIEWIiIiIiIiIiI3YaCFiIiIiIiIiEjc43+Fjo26yiWl1wAAAABJRU5ErkJggg==",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/stability_controls.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, (a, b) = manuscript_subplots('wide')\n",
    "x = np.arange(len(scans77))\n",
    "a.plot(x[:5], q740[:5], color=COLORS[77], **PLOT_STYLES['stability_qe'])\n",
    "a.plot(x[5], q740[5], color=COLORS[77], **PLOT_STYLES['stability_next_day'])\n",
    "a.axvline(4.6, color='0.8', lw=0.8, ls=':')\n",
    "a.set_xticks(x, short, fontsize=6.5)\n",
    "format_axis(a, 'stability_qe')\n",
    "\n",
    "for label, color, marker, name in [\n",
    "        ('RT full scan', '0.25', 'o', 'before cooldowns'),\n",
    "        ('RT after warmup', '#b2182b', 'D', 'after warmup')]:\n",
    "    g = ALL[ALL['label'] == label].sort_values('λ')\n",
    "    g = g.assign(err=np.hypot(g['stat_corr'], REPEATABILITY_FLOOR))\n",
    "    g = g[g['err'] < 15]              # drop the single ~120 pp-error point at 810 nm\n",
    "    style = dict(PLOT_STYLES['stability_spectrum'])\n",
    "    style.update(fmt=marker + '-', color=color,\n",
    "                 mfc='white' if marker == 'D' else color)\n",
    "    b.errorbar(g['λ'], g['P_corr'], g['err'], label=name, **style)\n",
    "format_axis(b, 'stability_spectra')\n",
    "finish_figure(fig, 'stability_controls.pdf')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cb483e8b",
   "metadata": {},
   "source": [
    "## Reflectance and cavity quantities\n",
    "\n",
    "Extracts the off-stopband range, the stopband maximum, and the cavity minimum\n",
    "from the reflectance spectra using fixed windows.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "3fe572c1",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.067764Z",
     "iopub.status.busy": "2026-08-31T17:57:43.067315Z",
     "iopub.status.idle": "2026-08-31T17:57:43.078606Z",
     "shell.execute_reply": "2026-08-31T17:57:43.077943Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "295 K: off-stopband 16.2-25.1%, stopband maximum 57.3%, cavity minimum 740 nm\n",
      "77 K: off-stopband 15.0-23.8%, stopband maximum 58.8%, cavity minimum 734 nm\n",
      "cavity-resonance shift 295->77 K: -6 nm\n"
     ]
    }
   ],
   "source": [
    "reflectance = pd.read_csv(DATA_DIR / 'reflectance.csv')\n",
    "refl = {T: reflectance[reflectance['temperature_K'] == T].sort_values('wavelength_nm')\n",
    "        for T in (295, 77)}\n",
    "refl_summary = {}\n",
    "for T, g in refl.items():\n",
    "    off = g[g['wavelength_nm'].between(610, 700)]['reflectance_percent']\n",
    "    stop = g[g['wavelength_nm'].between(760, 800)]['reflectance_percent']\n",
    "    cavity = g[g['wavelength_nm'].between(700, 760)]\n",
    "    refl_summary[T] = dict(off_min=off.min(), off_max=off.max(),\n",
    "                           stop_max=stop.max(),\n",
    "                           cavity_nm=cavity.loc[cavity['reflectance_percent'].idxmin(),\n",
    "                                               'wavelength_nm'])\n",
    "    print(f'{T} K: off-stopband {off.min():.1f}-{off.max():.1f}%, '\n",
    "          f'stopband maximum {stop.max():.1f}%, cavity minimum '\n",
    "          f'{refl_summary[T][\"cavity_nm\"]:.0f} nm')\n",
    "reflectance_shift_nm = refl_summary[77]['cavity_nm'] - refl_summary[295]['cavity_nm']\n",
    "print(f'cavity-resonance shift 295->77 K: {reflectance_shift_nm:+.0f} nm')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "230425b8",
   "metadata": {},
   "source": [
    "### Transfer-matrix model of the stack reflectance\n",
    "\n",
    "Coherent normal-incidence model of the full device; refractive indices are\n",
    "computed by `data/refractive_indices/interpolate_alloys.py`. The fit floats\n",
    "the DBR pair and spacer thicknesses.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "13e42cd0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.081743Z",
     "iopub.status.busy": "2026-08-31T17:57:43.081518Z",
     "iopub.status.idle": "2026-08-31T17:57:43.513009Z",
     "shell.execute_reply": "2026-08-31T17:57:43.512395Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "layer         design (nm)      fitted (nm)  deviation\n",
      "spacer              338.0       327.2 ± 1.0      -3.2%\n",
      "DBR GaAsP            55.6        55.7 ± 0.1      +0.2%\n",
      "DBR AlInP            65.8        65.9 ± 0.1      +0.2%\n",
      "DBR pair            121.4       121.6 ± 0.1      +0.2%\n",
      "reflection scale = 0.65, constant offset = -0.018 (statistical errors only; index systematics move all thicknesses together)\n"
     ]
    }
   ],
   "source": [
    "# Optical constants from interpolate_alloys.py (citations in the file headers).\n",
    "import importlib.util\n",
    "_ri_spec = importlib.util.spec_from_file_location(\n",
    "    'interpolate_alloys', DATA_DIR / 'refractive_indices' / 'interpolate_alloys.py')\n",
    "_ri = importlib.util.module_from_spec(_ri_spec)\n",
    "_ri_spec.loader.exec_module(_ri)\n",
    "nk_pub = _ri.nk_table()\n",
    "NK_TAB = {m: g.sort_values('wavelength_nm') for m, g in nk_pub.groupby('material')}\n",
    "def nk_lookup(material, w):\n",
    "    g = NK_TAB[material]\n",
    "    # n - ik is the passive convention for the characteristic matrices below\n",
    "    return np.interp(w, g['wavelength_nm'], g['n']) - 1j*np.interp(w, g['wavelength_nm'], g['k'])\n",
    "\n",
    "GRADE = ['GaAsP_P=0.35', 'GaAsP_P=0.325', 'GaAsP_P=0.3', 'GaAsP_P=0.275', 'GaAsP_P=0.25',\n",
    "         'GaAsP_P=0.225', 'GaAsP_P=0.2', 'GaAsP_P=0.175', 'GaAsP_P=0.15', 'GaAsP_P=0.125',\n",
    "         'GaAsP_P=0.1', 'GaAsP_P=0.075', 'GaAsP_P=0.05', 'GaAsP_P=0.025']\n",
    "def device_layers(d_spacer=338.0, d_dbr_g=55.6, d_dbr_a=65.8):\n",
    "    layers = [('GaAs', 5.0)]\n",
    "    layers += [('GaAsP_P=0.35', 2.8), ('GaAs', 3.8)]*30\n",
    "    layers += [('GaAsP_P=0.35', d_spacer)]\n",
    "    layers += [('GaAsP_P=0.35', d_dbr_g), ('InAlP_In=0.3', d_dbr_a)]*12\n",
    "    layers += [('GaAsP_P=0.35', 2500.0), ('GaAsP_P=0.375', 500.0)]\n",
    "    layers += [(m, 500.0) for m in GRADE]\n",
    "    return layers\n",
    "\n",
    "def tmm_reflectance(w, layers):\n",
    "    w = np.asarray(w, float)\n",
    "    B = np.ones(len(w), complex)\n",
    "    C = nk_lookup('GaAs', w).astype(complex)          # substrate exit medium\n",
    "    for material, d in reversed(layers):\n",
    "        eta = nk_lookup(material, w)\n",
    "        delta = 2*np.pi*eta*d/w\n",
    "        B, C = (np.cos(delta)*B + 1j*np.sin(delta)/eta*C,\n",
    "                1j*eta*np.sin(delta)*B + np.cos(delta)*C)\n",
    "    return np.abs((B - C)/(B + C))**2\n",
    "\n",
    "refl_rt = reflectance[reflectance['temperature_K'] == 295].sort_values('wavelength_nm')\n",
    "w_r = refl_rt['wavelength_nm'].values\n",
    "R_meas = refl_rt['reflectance_percent'].values/100\n",
    "\n",
    "R_fab = tmm_reflectance(w_r, device_layers())\n",
    "assert R_fab.max() <= 1 + 1e-9\n",
    "A_fab = np.vstack([R_fab, np.ones_like(R_fab)]).T\n",
    "scale_fab, offset_fab = np.linalg.lstsq(A_fab, R_meas, rcond=None)[0]\n",
    "rms_fab = np.sqrt(np.mean((scale_fab*R_fab + offset_fab - R_meas)**2))\n",
    "\n",
    "def refl_resid(qr):\n",
    "    s_dbr, d_sp, scl, off = qr\n",
    "    return scl*tmm_reflectance(w_r, device_layers(d_sp, 55.6*s_dbr, 65.8*s_dbr)) + off - R_meas\n",
    "fr = least_squares(refl_resid, [1.0, 338.0, scale_fab, offset_fab],\n",
    "                   bounds=([0.85, 250.0, 0.2, -0.15], [1.20, 430.0, 1.5, 0.15]),\n",
    "                   x_scale='jac', diff_step=1e-3)\n",
    "qr = fr.x\n",
    "rms_fit = np.sqrt(np.mean(fr.fun**2))\n",
    "per = np.sqrt(np.diag(np.linalg.pinv(fr.jac.T @ fr.jac)\n",
    "                      * np.mean(fr.fun**2)*len(fr.fun)/(len(fr.fun) - 4)))\n",
    "R_best = qr[2]*tmm_reflectance(w_r, device_layers(qr[1], 55.6*qr[0], 65.8*qr[0])) + qr[3]\n",
    "\n",
    "\n",
    "print(f'{\"layer\":12s} {\"design (nm)\":>12s} {\"fitted (nm)\":>16s} {\"deviation\":>10s}')\n",
    "for lab_, dsn, fit_, err_ in [('spacer', 338.0, qr[1], per[1]),\n",
    "                              ('DBR GaAsP', 55.6, qr[0]*55.6, per[0]*55.6),\n",
    "                              ('DBR AlInP', 65.8, qr[0]*65.8, per[0]*65.8),\n",
    "                              ('DBR pair', 121.4, qr[0]*121.4, per[0]*121.4)]:\n",
    "    print(f'{lab_:12s} {dsn:12.1f} {fit_:11.1f} ± {err_:.1f} {100*(fit_/dsn - 1):+9.1f}%')\n",
    "print(f'reflection scale = {qr[2]:.2f}, constant offset = {qr[3]:+.3f} '\n",
    "      '(statistical errors only; index systematics move all thicknesses together)')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a21e576a",
   "metadata": {},
   "source": [
    "## Layer structure and cavity length\n",
    "\n",
    "Checks the measured cavity minimum against the fifth-order half-wave\n",
    "resonance of the stated stack.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "638ae340",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.514710Z",
     "iopub.status.busy": "2026-08-31T17:57:43.514575Z",
     "iopub.status.idle": "2026-08-31T17:57:43.517328Z",
     "shell.execute_reply": "2026-08-31T17:57:43.517002Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "active SL 198 nm + spacer 338 nm = cavity 536 nm; m=5 resonance at n=3.43: 735 nm (measured minimum 740 nm)\n"
     ]
    }
   ],
   "source": [
    "sl_active_nm = 30 * (3.8 + 2.8)\n",
    "spacer_nm = 338.0   # growth target\n",
    "cavity_nm = spacer_nm + sl_active_nm\n",
    "# fifth-order half-wave resonance of the full cavity against the measured 740 nm minimum\n",
    "resonance_nm = 2 * 3.43 * cavity_nm / 5\n",
    "assert abs(resonance_nm - 740) < 15, resonance_nm\n",
    "print(f'active SL {sl_active_nm:.0f} nm + spacer {spacer_nm:.0f} nm = cavity {cavity_nm:.0f} nm; '\n",
    "      f'm=5 resonance at n=3.43: {resonance_nm:.0f} nm (measured minimum 740 nm)')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "867748d4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.518786Z",
     "iopub.status.busy": "2026-08-31T17:57:43.518670Z",
     "iopub.status.idle": "2026-08-31T17:57:43.521174Z",
     "shell.execute_reply": "2026-08-31T17:57:43.520867Z"
    }
   },
   "outputs": [],
   "source": [
    "# (label, drawn height [not to scale], facecolor); doping on its own line\n",
    "GAASP = r'GaAs$_{0.65}$P$_{0.35}$'\n",
    "layers = [\n",
    "    (r'p-GaAs(100) substrate' + '\\n' + r'Zn doped, $5\\times10^{18}$ cm$^{-3}$', 0.90, '#d9d9d9'),\n",
    "    (r'graded GaAs$_{1-x}$P$_x$ buffer, $x:0\\to0.35$' + '\\n'\n",
    "     + r'(2.5% steps $\\times$ 500 nm)' + '\\n'\n",
    "     + r'Zn doped, $5\\times10^{18}$ cm$^{-3}$', 1.50, None),\n",
    "    (r'DBR: 12 $\\times$ [55.6 nm ' + GAASP + r' / 65.8 nm In$_{0.30}$Al$_{0.70}$P]' + '\\n'\n",
    "     + r'Zn doped, $5\\times10^{18}$ cm$^{-3}$', 1.30, None),\n",
    "    (GAASP + r' spacer, 338 nm' + '\\n' + r'Zn doped, $5\\times10^{18}$ cm$^{-3}$', 0.95, '#c7e9c0'),\n",
    "    (r'SL: 30 $\\times$ [3.8 nm GaAs (strained) / 2.8 nm ' + GAASP + r']' + '\\n'\n",
    "     + r'Zn doped, $5\\times10^{17}$ cm$^{-3}$', 1.30, None),\n",
    "    (r'5 nm GaAs' + '\\n' + r'C doped, $5\\times10^{19}$ cm$^{-3}$', 0.28, '#fdd49e'),\n",
    "]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "33ab3607",
   "metadata": {},
   "source": [
    "### Supplemental structure figure: measured reflectance and layer stack\n",
    "\n",
    "Panel (a): measured reflectance with the fitted transfer-matrix calculation.\n",
    "Panel (b): the layer diagram.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "98d56ab5",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.523440Z",
     "iopub.status.busy": "2026-08-31T17:57:43.523235Z",
     "iopub.status.idle": "2026-08-31T17:57:43.986134Z",
     "shell.execute_reply": "2026-08-31T17:57:43.985687Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "wrote figures/sample_structure.pdf\n"
     ]
    }
   ],
   "source": [
    "fig, (ax_refl, ax_stack) = manuscript_subplots('structure_combo')\n",
    "\n",
    "ax_refl.plot(refl_rt['wavelength_nm'], refl_rt['reflectance_percent'], 'k.', ms=3.5,\n",
    "             label='measured (295 K)')\n",
    "ax_refl.plot(w_r, 100*R_best, '-', color='#b2182b', lw=1.2,\n",
    "             label='transfer-matrix fit')\n",
    "ax_refl.set(xlabel='wavelength (nm)', ylabel='reflectance (%)', ylim=(0, 70))\n",
    "ax_refl.legend(frameon=False, fontsize=6.5, loc='upper left')\n",
    "ax_refl.annotate('(a)', (0.0, 1.01), xycoords='axes fraction', va='bottom')\n",
    "\n",
    "draw_layer_stack(ax_stack, layers)\n",
    "ax_stack.annotate('(b)', (0.0, 1.01), xycoords='axes fraction', va='bottom')\n",
    "\n",
    "fig.tight_layout(pad=0.4)\n",
    "box = ax_refl.get_position()   # shrink the reflectance panel vertically, centered\n",
    "ax_refl.set_position([box.x0, box.y0 + 0.075*box.height, box.width, 0.85*box.height])\n",
    "finish_figure(fig, 'sample_structure.pdf', tight=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b793342",
   "metadata": {},
   "source": [
    "## Consolidated table of calculated manuscript quantities\n",
    "\n",
    "Every quoted value, assembled from the calculations above at full precision.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "9837915c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-08-31T17:57:43.988441Z",
     "iopub.status.busy": "2026-08-31T17:57:43.988291Z",
     "iopub.status.idle": "2026-08-31T17:57:44.014810Z",
     "shell.execute_reply": "2026-08-31T17:57:44.014453Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>measured_peak_nm</th>\n",
       "      <th>laser_circular_fraction</th>\n",
       "      <th>laser_circular_fraction_uncertainty</th>\n",
       "      <th>delivered_percent</th>\n",
       "      <th>delivered_stat_percent</th>\n",
       "      <th>delivered_scale_percent</th>\n",
       "      <th>helicity_normalized_percent</th>\n",
       "      <th>helicity_normalized_stat_percent</th>\n",
       "      <th>helicity_normalized_laser_percent</th>\n",
       "      <th>helicity_normalized_scale_percent</th>\n",
       "      <th>QE_percent</th>\n",
       "      <th>P2QE_percent</th>\n",
       "      <th>eq1_peak_nm</th>\n",
       "      <th>eq1_peak_percent</th>\n",
       "      <th>tau_over_tau_s</th>\n",
       "      <th>tau_over_tau_s_uncertainty</th>\n",
       "      <th>effective_temperature_K</th>\n",
       "      <th>delta_eff_meV</th>\n",
       "      <th>delta_eff_uncertainty_meV</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>temperature_K</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>295</th>\n",
       "      <td>775.0</td>\n",
       "      <td>0.995</td>\n",
       "      <td>0.001</td>\n",
       "      <td>91.154</td>\n",
       "      <td>0.066</td>\n",
       "      <td>2.268</td>\n",
       "      <td>91.626</td>\n",
       "      <td>0.067</td>\n",
       "      <td>0.132</td>\n",
       "      <td>2.279</td>\n",
       "      <td>1.374</td>\n",
       "      <td>1.142</td>\n",
       "      <td>773.634</td>\n",
       "      <td>90.527</td>\n",
       "      <td>0.049</td>\n",
       "      <td>0.012</td>\n",
       "      <td>295.000</td>\n",
       "      <td>91.841</td>\n",
       "      <td>7.617</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>273</th>\n",
       "      <td>764.0</td>\n",
       "      <td>0.981</td>\n",
       "      <td>0.005</td>\n",
       "      <td>92.999</td>\n",
       "      <td>2.585</td>\n",
       "      <td>2.313</td>\n",
       "      <td>94.740</td>\n",
       "      <td>2.611</td>\n",
       "      <td>0.449</td>\n",
       "      <td>2.357</td>\n",
       "      <td>1.371</td>\n",
       "      <td>1.186</td>\n",
       "      <td>768.747</td>\n",
       "      <td>94.740</td>\n",
       "      <td>0.002</td>\n",
       "      <td>0.030</td>\n",
       "      <td>285.532</td>\n",
       "      <td>81.823</td>\n",
       "      <td>9.164</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>195</th>\n",
       "      <td>760.0</td>\n",
       "      <td>0.978</td>\n",
       "      <td>0.003</td>\n",
       "      <td>94.974</td>\n",
       "      <td>0.771</td>\n",
       "      <td>2.363</td>\n",
       "      <td>97.096</td>\n",
       "      <td>0.792</td>\n",
       "      <td>0.303</td>\n",
       "      <td>2.415</td>\n",
       "      <td>0.674</td>\n",
       "      <td>0.608</td>\n",
       "      <td>753.759</td>\n",
       "      <td>94.924</td>\n",
       "      <td>0.000</td>\n",
       "      <td>0.012</td>\n",
       "      <td>229.773</td>\n",
       "      <td>69.225</td>\n",
       "      <td>7.288</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>739.0</td>\n",
       "      <td>0.963</td>\n",
       "      <td>0.012</td>\n",
       "      <td>90.781</td>\n",
       "      <td>1.323</td>\n",
       "      <td>2.258</td>\n",
       "      <td>94.315</td>\n",
       "      <td>1.346</td>\n",
       "      <td>1.182</td>\n",
       "      <td>2.346</td>\n",
       "      <td>1.292</td>\n",
       "      <td>1.065</td>\n",
       "      <td>736.165</td>\n",
       "      <td>94.315</td>\n",
       "      <td>0.006</td>\n",
       "      <td>0.017</td>\n",
       "      <td>118.827</td>\n",
       "      <td>48.084</td>\n",
       "      <td>7.563</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               measured_peak_nm  laser_circular_fraction  \\\n",
       "temperature_K                                              \n",
       "295                       775.0                    0.995   \n",
       "273                       764.0                    0.981   \n",
       "195                       760.0                    0.978   \n",
       "77                        739.0                    0.963   \n",
       "\n",
       "               laser_circular_fraction_uncertainty  delivered_percent  \\\n",
       "temperature_K                                                           \n",
       "295                                          0.001             91.154   \n",
       "273                                          0.005             92.999   \n",
       "195                                          0.003             94.974   \n",
       "77                                           0.012             90.781   \n",
       "\n",
       "               delivered_stat_percent  delivered_scale_percent  \\\n",
       "temperature_K                                                    \n",
       "295                             0.066                    2.268   \n",
       "273                             2.585                    2.313   \n",
       "195                             0.771                    2.363   \n",
       "77                              1.323                    2.258   \n",
       "\n",
       "               helicity_normalized_percent  helicity_normalized_stat_percent  \\\n",
       "temperature_K                                                                  \n",
       "295                                 91.626                             0.067   \n",
       "273                                 94.740                             2.611   \n",
       "195                                 97.096                             0.792   \n",
       "77                                  94.315                             1.346   \n",
       "\n",
       "               helicity_normalized_laser_percent  \\\n",
       "temperature_K                                      \n",
       "295                                        0.132   \n",
       "273                                        0.449   \n",
       "195                                        0.303   \n",
       "77                                         1.182   \n",
       "\n",
       "               helicity_normalized_scale_percent  QE_percent  P2QE_percent  \\\n",
       "temperature_K                                                                \n",
       "295                                        2.279       1.374         1.142   \n",
       "273                                        2.357       1.371         1.186   \n",
       "195                                        2.415       0.674         0.608   \n",
       "77                                         2.346       1.292         1.065   \n",
       "\n",
       "               eq1_peak_nm  eq1_peak_percent  tau_over_tau_s  \\\n",
       "temperature_K                                                  \n",
       "295                773.634            90.527           0.049   \n",
       "273                768.747            94.740           0.002   \n",
       "195                753.759            94.924           0.000   \n",
       "77                 736.165            94.315           0.006   \n",
       "\n",
       "               tau_over_tau_s_uncertainty  effective_temperature_K  \\\n",
       "temperature_K                                                        \n",
       "295                                 0.012                  295.000   \n",
       "273                                 0.030                  285.532   \n",
       "195                                 0.012                  229.773   \n",
       "77                                  0.017                  118.827   \n",
       "\n",
       "               delta_eff_meV  delta_eff_uncertainty_meV  \n",
       "temperature_K                                            \n",
       "295                   91.841                      7.617  \n",
       "273                   81.823                      9.164  \n",
       "195                   69.225                      7.288  \n",
       "77                    48.084                      7.563  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>parameter</th>\n",
       "      <th>value</th>\n",
       "      <th>uncertainty</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>ΔE0</td>\n",
       "      <td>0.05464</td>\n",
       "      <td>0.00158</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Γ</td>\n",
       "      <td>0.03161</td>\n",
       "      <td>0.00166</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>E_κ</td>\n",
       "      <td>0.16916</td>\n",
       "      <td>0.00979</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>f_x</td>\n",
       "      <td>35.75447</td>\n",
       "      <td>2.10448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>A_bg</td>\n",
       "      <td>0.07510</td>\n",
       "      <td>0.01899</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>P_bg</td>\n",
       "      <td>0.17552</td>\n",
       "      <td>0.13986</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>τ/τs(295)</td>\n",
       "      <td>0.04858</td>\n",
       "      <td>0.01216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>τ/τs(273)</td>\n",
       "      <td>0.00194</td>\n",
       "      <td>0.03014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>τ/τs(195)</td>\n",
       "      <td>0.00000</td>\n",
       "      <td>0.01211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>τ/τs(77)</td>\n",
       "      <td>0.00645</td>\n",
       "      <td>0.01725</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   parameter     value  uncertainty\n",
       "0        ΔE0   0.05464      0.00158\n",
       "1          Γ   0.03161      0.00166\n",
       "2        E_κ   0.16916      0.00979\n",
       "3        f_x  35.75447      2.10448\n",
       "4       A_bg   0.07510      0.01899\n",
       "5       P_bg   0.17552      0.13986\n",
       "6  τ/τs(295)   0.04858      0.01216\n",
       "7  τ/τs(273)   0.00194      0.03014\n",
       "8  τ/τs(195)   0.00000      0.01211\n",
       "9   τ/τs(77)   0.00645      0.01725"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>off_min</th>\n",
       "      <th>off_max</th>\n",
       "      <th>stop_max</th>\n",
       "      <th>cavity_nm</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>295</th>\n",
       "      <td>16.16</td>\n",
       "      <td>25.12</td>\n",
       "      <td>57.29</td>\n",
       "      <td>740.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>15.01</td>\n",
       "      <td>23.81</td>\n",
       "      <td>58.82</td>\n",
       "      <td>734.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     off_min  off_max  stop_max  cavity_nm\n",
       "295    16.16    25.12     57.29      740.0\n",
       "77     15.01    23.81     58.82      734.0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>quantity</th>\n",
       "      <th>value</th>\n",
       "      <th>unit</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>measured peak-energy shift, 295 to 77 K</td>\n",
       "      <td>77.93</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>parameter-free band-edge shift, 295 to 77 K</td>\n",
       "      <td>81.45</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>bulk-GaAs Varshni shift, 295 to 77 K</td>\n",
       "      <td>82.86</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>HH edge above bulk GaAs gap at 295 K</td>\n",
       "      <td>132.7</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>HH-LH splitting</td>\n",
       "      <td>105.1</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>strain contribution to HH-LH splitting</td>\n",
       "      <td>96.76</td>\n",
       "      <td>meV</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>maximum predicted-peak residual</td>\n",
       "      <td>6.241</td>\n",
       "      <td>nm</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>modeled polarization gain, 295 to 195 K</td>\n",
       "      <td>4.397</td>\n",
       "      <td>percentage points</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>measured polarization gain, 295 to 195 K</td>\n",
       "      <td>5.47</td>\n",
       "      <td>percentage points</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>joint-fit chi2/ndof</td>\n",
       "      <td>1.1</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Delta chi2 at tau/tau_s(295 K)=0</td>\n",
       "      <td>41.95</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>LO occupation coefficient b</td>\n",
       "      <td>4.204</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>LO-law reduced chi2</td>\n",
       "      <td>4.88</td>\n",
       "      <td></td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>77 K same-day QE decay</td>\n",
       "      <td>42.98</td>\n",
       "      <td>%</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>reflectance-minimum blueshift</td>\n",
       "      <td>6</td>\n",
       "      <td>nm</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>active superlattice thickness</td>\n",
       "      <td>198</td>\n",
       "      <td>nm</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>spacer thickness</td>\n",
       "      <td>338</td>\n",
       "      <td>nm</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>optical cavity length</td>\n",
       "      <td>536</td>\n",
       "      <td>nm</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                       quantity  value               unit\n",
       "0       measured peak-energy shift, 295 to 77 K  77.93                meV\n",
       "1   parameter-free band-edge shift, 295 to 77 K  81.45                meV\n",
       "2          bulk-GaAs Varshni shift, 295 to 77 K  82.86                meV\n",
       "3          HH edge above bulk GaAs gap at 295 K  132.7                meV\n",
       "4                               HH-LH splitting  105.1                meV\n",
       "5        strain contribution to HH-LH splitting  96.76                meV\n",
       "6               maximum predicted-peak residual  6.241                 nm\n",
       "7       modeled polarization gain, 295 to 195 K  4.397  percentage points\n",
       "8      measured polarization gain, 295 to 195 K   5.47  percentage points\n",
       "9                           joint-fit chi2/ndof    1.1                   \n",
       "10             Delta chi2 at tau/tau_s(295 K)=0  41.95                   \n",
       "11                  LO occupation coefficient b  4.204                   \n",
       "12                          LO-law reduced chi2   4.88                   \n",
       "13                       77 K same-day QE decay  42.98                  %\n",
       "14                reflectance-minimum blueshift      6                 nm\n",
       "15                active superlattice thickness    198                 nm\n",
       "16                             spacer thickness    338                 nm\n",
       "17                        optical cavity length    536                 nm"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_parameter_claims = pd.DataFrame({\n",
    "    'parameter': namesj,\n",
    "    'value': QJ,\n",
    "    'uncertainty': perrj,\n",
    "})\n",
    "\n",
    "operating_point_claims = pd.DataFrame([dict(\n",
    "    temperature_K=T,\n",
    "    measured_peak_nm=pk_meas.loc[T, 'λ_peak'],\n",
    "    laser_circular_fraction=lp(pk_meas.loc[T, 'λ_peak']),\n",
    "    laser_circular_fraction_uncertainty=lp_unc(pk_meas.loc[T, 'λ_peak']),\n",
    "    delivered_percent=pk_meas.loc[T, 'P'],\n",
    "    delivered_stat_percent=pk_meas.loc[T, 'dP_stat'],\n",
    "    delivered_scale_percent=pk_meas.loc[T, 'dP_scale'],\n",
    "    helicity_normalized_percent=corrected_peaks.loc[T, 'P'],\n",
    "    helicity_normalized_stat_percent=corrected_peaks.loc[T, 'dP_stat'],\n",
    "    helicity_normalized_laser_percent=corrected_peaks.loc[T, 'dP_laser'],\n",
    "    helicity_normalized_scale_percent=corrected_peaks.loc[T, 'dP_scale'],\n",
    "    QE_percent=qe_summary.loc[T, 'QE_at_peak'],\n",
    "    P2QE_percent=qe_summary.loc[T, 'P2QE'],\n",
    "    eq1_peak_nm=pk[T][0],\n",
    "    eq1_peak_percent=pk[T][1],\n",
    "    tau_over_tau_s=rs[T],\n",
    "    tau_over_tau_s_uncertainty=drs[T],\n",
    "    effective_temperature_K=effective_T[T],\n",
    "    delta_eff_meV=1e3*qI[6 + TEMPS.index(T)],\n",
    "    delta_eff_uncertainty_meV=1e3*eI[6 + TEMPS.index(T)],\n",
    ") for T in TEMPS]).set_index('temperature_K')\n",
    "\n",
    "summary_claims = pd.DataFrame([\n",
    "    ('measured peak-energy shift, 295 to 77 K', measured_shift_meV, 'meV'),\n",
    "    ('parameter-free band-edge shift, 295 to 77 K', 1e3*(E0_77-E0_295), 'meV'),\n",
    "    ('bulk-GaAs Varshni shift, 295 to 77 K', 1e3*(Eg_T(GaAs,77)-Eg_T(GaAs,295)), 'meV'),\n",
    "    ('HH edge above bulk GaAs gap at 295 K', 1e3*(E0_295-Eg_T(GaAs,295)), 'meV'),\n",
    "    ('HH-LH splitting', 1e3*delta_LH(TRANS[295]), 'meV'),\n",
    "    ('strain contribution to HH-LH splitting', 2e3*abs(Qε), 'meV'),\n",
    "    ('maximum predicted-peak residual', max_peak_residual_nm, 'nm'),\n",
    "    ('modeled polarization gain, 295 to 195 K', model_gain_pp, 'percentage points'),\n",
    "    ('measured polarization gain, 295 to 195 K', measured_gain_pp, 'percentage points'),\n",
    "    ('joint-fit chi2/ndof', χ2j/41, ''),\n",
    "    ('Delta chi2 at tau/tau_s(295 K)=0', prof[0.0]-best, ''),\n",
    "    ('LO occupation coefficient b', qR[6], ''),\n",
    "    ('LO-law reduced chi2', chiR, ''),\n",
    "    ('77 K same-day QE decay', qe_decay_percent, '%'),\n",
    "    ('reflectance-minimum blueshift', abs(reflectance_shift_nm), 'nm'),\n",
    "    ('active superlattice thickness', sl_active_nm, 'nm'),\n",
    "    ('spacer thickness', spacer_nm, 'nm'),\n",
    "    ('optical cavity length', cavity_nm, 'nm'),\n",
    "], columns=['quantity', 'value', 'unit'])\n",
    "\n",
    "display(operating_point_claims.round(3))\n",
    "display(model_parameter_claims.round(5))\n",
    "display(pd.DataFrame(refl_summary).T.round(2))\n",
    "display(summary_claims.assign(value=summary_claims['value'].map(lambda x: f'{x:.4g}')))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ad2001d",
   "metadata": {},
   "source": [
    "## Reproducibility notes\n",
    "\n",
    "- Dependencies: NumPy, pandas, SciPy, matplotlib, and Jupyter, plus\n",
    "  `figure_style.py`.\n",
    "- Inputs: the files documented in `data/README.md`.\n",
    "- Statistical, repeatability, laser, and Sherman-function uncertainties are\n",
    "  propagated separately throughout.\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/data/LICENSE <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/data/README.md <==
# Inputs

The four measurement files below and the optical-constant tables in
`refractive_indices/` are the complete input of the analysis. The notebook
`calculations.ipynb` reads them and derives the tables and figures in the
associated manuscript. It also calculates other derived quantities in the
paper.

- `polarization_raw.csv`: polarization measurements from the microMott.
  `primary=true` marks the production spectra used for headline peak values.
  The remaining rows are checks or later repeats. `model_include=true` marks
  all points used to constrain or display the spectral models, including the
  room-temperature repeatability checks but excluding the later dry-ice
  repeat.
- `qe.csv`: reduced quantum-efficiency spectra. The `label` column records
  the scan and time of day. The scans quoted in the paper are the ones
  closest in time to the polarization runs: `RT peak spot` (295 K),
  `ice 6:10pm` (273 K), `dry 4:18pm` (195 K), and `LN2 3:17pm tight redo`
  (77 K).
- `laser_polarization.csv`: the measured circular fraction $C(\lambda)$ of
  the excitation light at the cathode and its uncertainty (the standard
  error of two optical trials), from the rotating-half-wave-plate
  measurement corrected for the plate's wavelength-dependent retardance.
- `reflectance.csv`: room-temperature filtered and 77 K lights-off
  normal-incidence reflectance scans used for the DBR/cavity summary.
- `refractive_indices/`: permittivity tables (GaAs, GaP, AlP, InP) of
  Vurgaftman, Lumb, and Meyer, "Bands and Photons in III-V Semiconductor
  Quantum Structures" (Oxford University Press, 2021), Appendix D, and
  `interpolate_alloys.py`: computes n and k for every material in the stack.

## Conventions

Polarization and its errors are in percentage points. The raw workbook
records an asymmetry statistical error and, in some blocks, an explicit
statistical / total split. The reduction uses the effective Sherman function
$S_{\mathrm{eff}}=0.201(5)$ and reconstructs
`stat_delivered_percent = asymmetry_stat_percent / S_eff`, with
`S_eff = 0.201`, and
`scale_delivered_percent = P_delivered_percent * (0.005 / 0.201)`. The
pointwise total is the quadrature sum of the statistical and scale
components and reproduces the workbook total. The 2.49% relative scale term
is correlated across polarization points and is not used as a fit weight.

The 77 K worksheet contains two short scan blocks that duplicate the first
five runs in its consolidated table. The reduction reads the consolidated
table once and assigns runs 15049--15050, 15051--15053, and 15054--15059 to
`LN2 scan 1`, `LN2 scan 2`, and `LN2 overnight`, respectively; no run is
double-counted.

The notebook derives the helicity-normalized polarization as
$P_{\mathrm{hel}}(\lambda) = P_{\mathrm{delivered}}(\lambda)/C(\lambda)$.


==> anc/data/laser_polarization.csv <==
wavelength_nm,laser_circular_fraction,laser_circular_fraction_uncertainty
700.0,0.8943401668155508,0.035736574845252445
705.0,0.9063622310098073,0.029140563924110685
710.0,0.9201220039057939,0.02376970326959682
715.0,0.9357764237014949,0.009767479667870893
720.0,0.9442520883624328,0.008689343508162861
725.0,0.9489749398432896,0.01702478897758991
730.0,0.9577703568266458,0.014557979753431094
735.0,0.9583520596498264,0.016290430163747982
740.0,0.9639048838502613,0.010684151195530511
745.0,0.9667489771003499,0.006806284072855995
750.0,0.9724243855929833,0.002941347479027634
755.0,0.9728600074235547,0.0015113902758750464
760.0,0.9780181368125352,0.0028485816214088855
765.0,0.9817933407537452,0.004922168588485154
770.0,0.9867159992172257,0.003986395038994006
775.0,0.9948545652132175,0.0014346982741014203
780.0,0.9958236947998826,0.0016183841794649712
785.0,0.9967810809196425,0.0013375550062469377
790.0,0.9970098304640782,0.00043077968961235946
795.0,0.9977678283223342,0.0004610299722986877
800.0,0.9956167030312241,0.0029713396149830817
805.0,0.9981763267191295,0.001823673280869964
810.0,0.999322934904822,0.0006770650951689605


==> anc/data/polarization_raw.csv <==
wavelength_nm,asymmetry_percent,asymmetry_stat_percent,polarization_delivered_percent,workbook_total_error_percent,stat_delivered_percent,scale_delivered_percent,temperature_K,label,run,uncertainty_reconstructed,primary,model_include
700.0,4.52913,0.00973642,22.533,0.562611,0.048439929718095937,0.5605227261857313,295,RT full scan,,False,True,True
705.0,4.24486,0.00754105,21.1187,0.526678,0.03751768432346256,0.5253411129232062,295,RT full scan,,False,True,True
710.0,3.95276,0.0103957,19.6655,0.491918,0.05171993169670268,0.4891918373854125,295,RT full scan,,False,True,True
715.0,3.41684,0.00983374,16.9992,0.425687,0.04892410911464673,0.42286592672864165,295,RT full scan,,False,True,True
720.0,3.32668,0.00835633,16.5507,0.413802,0.041573806173235806,0.4117092035806232,295,RT full scan,,False,True,True
725.0,3.64683,0.00857992,18.1435,0.453344,0.042686194903967335,0.45133111802914905,295,RT full scan,,False,True,True
730.0,4.71569,0.00902583,23.4611,0.585335,0.04490465395365872,0.5836098047892451,295,RT full scan,,False,True,True
735.0,6.50964,0.00922826,32.3862,0.806935,0.045911768989044845,0.8056273516529682,295,RT full scan,,False,True,True
740.0,8.67459,0.0107956,43.1571,1.0749,0.05370948513567374,1.0735603490999968,295,RT full scan,,False,True,True
745.0,11.4671,0.0113707,57.0501,1.42028,0.056570680891493315,1.4191575725011578,295,RT full scan,,False,True,True
750.0,14.0101,0.0110095,69.7021,1.73475,0.054773664882100115,1.7338841305139334,295,RT full scan,,False,True,True
755.0,16.1104,0.0130591,80.1511,1.99487,0.06497068595865695,1.993809660444023,295,RT full scan,,False,True,True
760.0,17.1418,0.0130868,85.2825,2.12246,0.0651084969870628,2.1214565036140165,295,RT full scan,,False,True,True
765.0,17.6327,0.0160986,87.7247,2.18368,0.08009258562795557,2.1822077840423124,295,RT full scan,,False,True,True
770.0,18.2433,0.0108843,90.7625,2.25842,0.054150778934215195,2.257774993806082,295,RT full scan,,False,True,True
775.0,18.322,0.0133236,91.1541,2.26848,0.0662866071504745,2.267516293214697,295,RT full scan,,False,True,True
780.0,17.9771,0.0118674,89.4384,2.22562,0.05904182666077795,2.2248371629916086,295,RT full scan,,False,True,True
785.0,17.6156,0.0165964,87.64,2.18166,0.0825692040373574,2.1801008175971903,295,RT full scan,,False,True,True
790.0,17.2722,0.0183701,85.9313,2.13955,0.09139358746997296,2.137595816832376,295,RT full scan,,False,True,True
795.0,16.592,0.0199614,82.5471,2.05581,0.09931050766860922,2.0534116864477068,295,RT full scan,,False,True,True
800.0,15.2005,0.0306002,75.6246,1.88736,0.15223989283121303,1.8812100900326392,295,RT full scan,,False,True,True
805.0,13.5744,0.323604,67.5344,2.32686,1.6099711204420841,1.6799612124136891,295,RT full scan,,False,True,True
810.0,11.2263,0.0291289,55.8523,1.3969,0.14491998791808947,1.3893615346266952,295,RT full scan,,False,True,True
760.0,17.1188,0.00997037,85.1683,2.1192,0.04960386076847672,2.118615705880452,295,RT baseline,,True,False,True
765.0,18.048,0.012117,89.7908,2.23442,0.060283618454644354,2.2336033374338866,295,RT baseline,,True,False,True
770.0,18.1942,0.0123362,90.5185,2.25254,0.06137416637618088,2.251705338403369,295,RT baseline,,True,False,True
775.0,18.305,0.0094734,91.0698,2.26591,0.04713137171479969,2.2654192770243338,295,RT baseline,,True,False,True
780.0,18.3257,0.0111656,91.1728,2.26866,0.05555028226600454,2.267981467624659,295,RT baseline,,True,False,True
785.0,18.4021,0.0103742,91.5528,2.27802,0.05161296645804832,2.277434209645277,295,RT baseline,,True,False,True
790.0,17.4857,0.0116433,86.9937,2.1648,0.057926900615082995,2.1640236934710715,295,RT baseline,,True,False,True
795.0,16.3731,0.0153367,81.4583,2.02776,0.07630203607768789,2.0263270929949475,295,RT baseline,,True,False,True
800.0,15.4795,0.0257546,77.0122,1.92001,0.1281324156022104,1.9157275237900315,295,RT baseline,,True,False,True
810.0,7.75527,24.5759,38.5834,122.272,122.26823296026197,0.9597866486271044,295,RT baseline,,True,False,True
755.0,15.1535,0.0563133,75.3903,1.89619,0.2801658406471836,1.8753817283078213,295,RT after warmup,15071.0,True,False,True
760.0,17.0628,0.0617213,84.8898,2.1339,0.30707132951428906,2.1116878410048145,295,RT after warmup,15070.0,True,False,True
765.0,17.1313,0.0251416,85.2305,2.12385,0.1250826625187164,2.1201629704954055,295,RT after warmup,15069.0,True,False,True
770.0,17.8418,0.0443372,88.7653,2.21908,0.22058321764027877,2.2080933717966666,295,RT after warmup,15068.0,True,False,True
775.0,17.5129,0.0370145,87.1288,2.17519,0.18415185238008033,2.16738439201577,295,RT after warmup,15067.0,True,False,True
780.0,18.5438,0.0318644,92.2577,2.30044,0.15852944886408926,2.2949690460935224,295,RT after warmup,15066.0,True,False,True
785.0,17.7666,0.0413595,88.3909,2.20839,0.20576878084301917,2.198779933342669,295,RT after warmup,15065.0,True,False,True
790.0,17.3507,0.0429247,86.3221,2.15791,0.21355585021705642,2.1473172157314746,295,RT after warmup,15064.0,True,False,True
795.0,16.6741,0.0343412,82.9556,2.07063,0.1708518443570713,2.063573384119871,295,RT after warmup,15063.0,True,False,True
800.0,14.9852,0.0267871,74.5533,1.85934,0.13326923462130924,1.854560820225566,295,RT after warmup,15062.0,True,False,True
805.0,13.86,0.0251085,68.9554,1.71985,0.12491798580246247,1.7153094924434196,295,RT after warmup,15061.0,True,False,True
810.0,11.3681,0.0530357,56.5577,1.43144,0.2638593631488802,1.406908808893389,295,RT after warmup,15060.0,True,False,True
775.0,18.6018,0.230747,92.5465,2.57251,1.1479957173849815,2.302153130029192,295,RT check (ice day),,True,False,True
775.0,18.0888,0.0823375,89.9939,2.27582,0.40963955059084584,2.2386555792875376,295,RT check (LN2 day),,True,False,True
775.0,17.9156,0.0748394,89.1323,2.24827,0.3723355479883231,2.2172227305376317,295,RT check (dry day),,True,False,True
760.0,16.4286,0.205486,81.7345,2.27575,1.02231902465718,2.0331977439057227,273,ice water,15028.0,False,True,True
762.0,17.4955,0.188511,87.0425,2.35963,0.9378662373940301,2.1652376245516143,273,ice water,15027.0,False,True,True
764.0,19.6891,0.157685,97.9559,2.55989,0.7845029608005772,2.4367154002563742,273,ice water,15026.0,False,True,True
766.0,18.6142,0.110929,92.608,2.36887,0.5518859050553143,2.3036829816983184,273,ice water,15025.0,False,True,True
768.0,18.5467,0.105455,92.272,2.35452,0.5246520577811769,2.295324767701141,273,ice water,15024.0,False,True,True
770.0,19.3521,0.0693136,96.2793,2.41971,0.3448439891159394,2.3950089074359333,273,ice water,15023.0,False,True,True
772.0,19.0454,0.0730775,94.7534,2.38492,0.36356987105878297,2.357051173095774,273,ice water,15022.0,False,True,True
774.0,19.265,0.0482349,95.8456,2.39627,0.239974771626469,2.384220343713981,273,ice water,15021.0,False,True,True
776.0,18.708,0.0426124,93.0748,2.32498,0.21200211793650964,2.31529492900154,273,ice water,15020.0,False,True,True
778.0,18.7293,0.0274336,93.1804,2.32194,0.13648565447200886,2.3179217962577963,273,ice water,15019.0,False,True,True
780.0,17.8402,0.0516045,88.7571,2.22277,0.2567389608436655,2.2078893915741165,273,ice water,15018.0,False,True,True
782.0,17.3544,0.074929,86.3405,2.17989,0.3727813194015059,2.1477749274503677,273,ice water,15017.0,False,True,True
784.0,18.3175,0.147917,91.1317,2.38341,0.7359059165598439,2.2669590789482186,273,ice water,15016.0,False,True,True
786.0,17.2479,0.0682605,85.8105,2.16144,0.33960468247282755,2.1345908398952957,273,ice water,15015.0,False,True,True
788.0,18.6666,0.0783271,91.6879,2.31829,0.3896872997490116,2.2807949081899754,273,ice water,15014.0,False,True,True
790.0,16.6546,0.064897,82.8588,2.0863,0.3228708415326446,2.0611654224683034,273,ice water,15013.0,False,True,True
765.0,17.9508,0.101037,89.3076,2.27774,0.5026719450195511,2.221583429685564,195,dry ice,15030.0,True,True,True
760.0,19.5504,0.050002,97.2658,2.4323,0.24876631921838135,2.4195487232341946,195,dry ice,15031.0,True,True,True
764.0,18.1862,0.080556,90.4785,2.28611,0.400776361164672,2.2507103129275148,195,dry ice,15032.0,True,True,True
762.0,19.1651,0.0525507,95.3487,2.38622,0.2614464263699331,2.3718596397401783,195,dry ice,15033.0,True,True,True
760.0,19.2186,0.0578997,95.6151,2.39586,0.28805838272166145,2.3784865094093695,195,dry ice,15034.0,True,True,True
758.0,19.774,0.0975307,98.3782,2.49486,0.48522765588960814,2.4472203817177083,195,dry ice,15035.0,True,True,True
756.0,19.4826,1.04022,96.9283,5.70936,5.175227002466794,2.411153195781672,195,dry ice,15036.0,True,True,True
754.0,17.6404,0.126954,87.7634,2.2727,0.6316123213081555,2.1831704711902016,195,dry ice,15037.0,True,True,True
768.0,17.3082,0.0497118,86.1104,2.15628,0.2473225372529165,2.1420510434005147,195,dry ice,15038.0,True,True,True
766.0,18.7687,0.0542512,93.3768,2.33844,0.26990663047838587,2.3228073713442416,195,dry ice,15039.0,True,True,True
764.0,19.0634,0.0512755,94.843,2.37303,0.2551021439358849,2.359280030161688,195,dry ice,15040.0,True,True,True
762.0,18.6737,0.0614747,92.9039,2.33119,0.30584446310256047,2.3110436826559515,195,dry ice,15041.0,True,True,True
760.0,18.7414,0.0570162,93.241,2.33671,0.2836628576820743,2.3194292598537154,195,dry ice,15042.0,True,True,True
758.0,18.5666,0.0707219,92.3712,2.32457,0.3518504610041688,2.29779243088126,195,dry ice,15043.0,True,True,True
756.0,18.4607,0.0753337,91.8441,2.31522,0.3747947534518975,2.284680482673187,195,dry ice,15044.0,True,True,True
754.0,17.265,0.0456466,85.8955,2.14874,0.22709764943069813,2.1367052690314865,195,dry ice,15045.0,True,True,True
752.0,18.3934,0.0545235,91.5095,2.29246,0.2712613576637618,2.2763570945676643,195,dry ice,15046.0,True,True,True
750.0,17.2149,0.0676387,85.6463,2.15692,0.3365111482683959,2.130506260316913,195,dry ice,15047.0,True,True,True
764.0,17.5341,0.0888273,87.2342,2.21455,0.44192713225684827,2.170006284144647,195,dry ice rerun,15073.0,True,False,False
762.0,17.38,0.0958494,86.4675,2.20316,0.4768629742268374,2.1509341333362055,195,dry ice rerun,15074.0,True,False,False
760.0,16.9305,0.0628445,84.2313,2.1185,0.3126593925866879,2.0953072341085606,195,dry ice rerun,15075.0,True,False,False
758.0,17.8846,0.0431146,88.9784,2.22376,0.21450062690638028,2.2133943700192815,195,dry ice rerun,15076.0,True,False,False
756.0,17.5329,0.0977674,87.2285,2.22371,0.486405268540282,2.1698644930143374,195,dry ice rerun,15077.0,True,False,False
754.0,17.3133,0.0521545,86.1356,2.15833,0.25947528090226535,2.142677909450303,195,dry ice rerun,15078.0,True,False,False
757.0,17.6565,0.0578958,87.8435,2.20406,0.2880389797248823,2.1851630097056005,195,dry ice rerun,15079.0,True,False,False
754.0,17.0596,0.0396364,84.8737,2.12048,0.19719613885579482,2.1112873432507833,195,dry ice rerun,15080.0,True,False,False
751.0,17.1938,0.0524013,85.5414,2.14381,0.2607031423394698,2.1278968060064845,195,dry ice rerun,15081.0,True,False,False
748.0,15.1454,0.0473367,75.3501,1.88912,0.2355061122144065,1.8743817277045876,195,dry ice rerun,15082.0,True,False,False
745.0,17.0439,0.101076,84.7954,2.16845,0.5028659749873429,2.1093395808817985,77,LN2 scan 1,15049.0,False,True,True
740.0,18.331,0.0968082,91.1991,2.3192,0.4816331263580838,2.2686356968750334,77,LN2 scan 1,15050.0,False,True,True
742.0,18.9063,0.0620798,94.0614,2.36013,0.30885491267975823,2.3398372323634913,77,LN2 scan 2,15051.0,False,True,True
738.0,17.5886,0.0405375,87.5056,2.18608,0.2016792261372572,2.1767575319983195,77,LN2 scan 2,15052.0,False,True,True
734.0,16.6024,0.140985,82.5991,2.17113,0.7014183335667273,2.054705219566318,77,LN2 scan 2,15053.0,False,True,True
745.0,18.7247,0.0424493,93.1577,2.32696,0.2111906746609503,2.3173571193002487,77,LN2 overnight,15054.0,False,True,True
743.0,17.9353,0.0533406,89.2301,2.23546,0.2653762794868204,2.219655567826096,77,LN2 overnight,15055.0,False,True,True
741.0,18.1015,0.0686247,90.0572,2.2661,0.34141662386435856,2.2402302071030773,77,LN2 overnight,15056.0,False,True,True
739.0,19.2408,0.0755822,95.7254,2.41074,0.37603107260564667,2.381230292159038,77,LN2 overnight,15057.0,False,True,True
737.0,18.5334,0.0608278,92.2057,2.31355,0.30262605320090913,2.2936755129749113,77,LN2 overnight,15058.0,False,True,True
735.0,14.5573,0.101559,72.4245,1.87112,0.5052689615115314,1.80160556440059,77,LN2 overnight,15059.0,False,True,True


==> anc/data/qe.csv <==
wavelength_nm,quantum_efficiency_percent,temperature_K,label
600.0,6.943821337384735,295,RT peak spot
602.0,6.862510337352686,295,RT peak spot
604.0,6.800807415644096,295,RT peak spot
606.0,6.7540633529774325,295,RT peak spot
608.0,6.617468759235377,295,RT peak spot
610.0,6.637243896313969,295,RT peak spot
612.0,6.635789217357966,295,RT peak spot
614.0,6.5264439020122715,295,RT peak spot
616.0,6.438973191262798,295,RT peak spot
618.0,6.277865487621949,295,RT peak spot
620.0,6.185360449428578,295,RT peak spot
622.0,6.019004833262554,295,RT peak spot
624.0,5.99147369475045,295,RT peak spot
626.0,5.879885847010704,295,RT peak spot
628.0,5.936761530315123,295,RT peak spot
630.0,5.884076966465824,295,RT peak spot
632.0,5.838586108698438,295,RT peak spot
634.0,5.794679006413605,295,RT peak spot
636.0,5.748779073394624,295,RT peak spot
638.0,5.5446732887912615,295,RT peak spot
640.0,5.369819934631083,295,RT peak spot
642.0,5.167173144488846,295,RT peak spot
644.0,5.002441195193492,295,RT peak spot
646.0,4.8472641001480685,295,RT peak spot
648.0,4.7319730988115865,295,RT peak spot
650.0,4.72059664776448,295,RT peak spot
652.0,4.69847906197369,295,RT peak spot
654.0,4.63371427070274,295,RT peak spot
656.0,4.602569897779315,295,RT peak spot
658.0,4.460123738731695,295,RT peak spot
660.0,4.312912059570778,295,RT peak spot
662.0,4.115682685640914,295,RT peak spot
664.0,3.913677131499375,295,RT peak spot
666.0,3.7433347691825203,295,RT peak spot
668.0,3.5527574001448587,295,RT peak spot
670.0,3.443298031218691,295,RT peak spot
672.0,3.3517426377333,295,RT peak spot
674.0,3.3212365976486367,295,RT peak spot
676.0,3.308592011866516,295,RT peak spot
678.0,3.2895837662042675,295,RT peak spot
680.0,3.2816544176074838,295,RT peak spot
682.0,3.2190335097380616,295,RT peak spot
684.0,3.1509049605318493,295,RT peak spot
686.0,3.0752254927923883,295,RT peak spot
688.0,2.9829075764845334,295,RT peak spot
690.0,2.918795832517892,295,RT peak spot
692.0,2.8684576628070833,295,RT peak spot
694.0,2.8677786933012284,295,RT peak spot
696.0,2.8590097522837628,295,RT peak spot
698.0,2.9538211558936514,295,RT peak spot
700.0,3.0725703931559036,295,RT peak spot
702.0,3.2447871129538557,295,RT peak spot
704.0,3.4242588240009675,295,RT peak spot
706.0,3.6241105451543456,295,RT peak spot
708.0,3.787557987195438,295,RT peak spot
710.0,3.8493403546407277,295,RT peak spot
712.0,3.9211433476860904,295,RT peak spot
714.0,3.877530383051614,295,RT peak spot
716.0,3.7754328697844906,295,RT peak spot
718.0,3.682438787895251,295,RT peak spot
720.0,3.505149226209292,295,RT peak spot
722.0,3.3728976598253286,295,RT peak spot
724.0,3.3136216538876453,295,RT peak spot
726.0,3.2766582665448767,295,RT peak spot
728.0,3.373843736059415,295,RT peak spot
730.0,3.4919367110251254,295,RT peak spot
732.0,3.697496862465101,295,RT peak spot
734.0,3.95740038214504,295,RT peak spot
736.0,4.127254552644387,295,RT peak spot
738.0,4.242954535520428,295,RT peak spot
740.0,4.2304414565391335,295,RT peak spot
742.0,4.10887743002591,295,RT peak spot
744.0,3.8087669201485177,295,RT peak spot
746.0,3.4911664224708225,295,RT peak spot
748.0,3.0744449607872566,295,RT peak spot
750.0,2.7918190208434317,295,RT peak spot
752.0,2.5358509655782897,295,RT peak spot
754.0,2.2559537870416215,295,RT peak spot
756.0,2.1033516956499487,295,RT peak spot
758.0,1.9696359185760812,295,RT peak spot
760.0,1.8817092188094706,295,RT peak spot
762.0,1.8167098748746466,295,RT peak spot
764.0,1.76229145937272,295,RT peak spot
766.0,1.710020585007757,295,RT peak spot
768.0,1.6514394569924058,295,RT peak spot
770.0,1.595361656885186,295,RT peak spot
772.0,1.5362006949237947,295,RT peak spot
774.0,1.4214612620607454,295,RT peak spot
776.0,1.326170932668684,295,RT peak spot
778.0,1.1989712058650785,295,RT peak spot
780.0,1.0503404312558118,295,RT peak spot
782.0,0.9203493660948951,295,RT peak spot
784.0,0.7772874089944968,295,RT peak spot
786.0,0.6920283388184497,295,RT peak spot
788.0,0.5943272413525652,295,RT peak spot
790.0,0.5147577194458438,295,RT peak spot
792.0,0.4696643146303414,295,RT peak spot
794.0,0.4170250935100039,295,RT peak spot
796.0,0.37886614903625204,295,RT peak spot
798.0,0.3408562823625691,295,RT peak spot
800.0,0.29934185402779345,295,RT peak spot
802.0,0.2651279741066194,295,RT peak spot
804.0,0.231529448254698,295,RT peak spot
806.0,0.19692488855706097,295,RT peak spot
808.0,0.16962182655167626,295,RT peak spot
810.0,0.1432076073155577,295,RT peak spot
600.0,6.659111787200778,295,RT transmission
602.0,6.678212884018959,295,RT transmission
604.0,6.549785915165952,295,RT transmission
606.0,6.473487709270556,295,RT transmission
608.0,6.394918894099787,295,RT transmission
610.0,6.379461606404255,295,RT transmission
612.0,6.330371845516958,295,RT transmission
614.0,6.229454629079813,295,RT transmission
616.0,6.1350417000061555,295,RT transmission
618.0,6.014976771955466,295,RT transmission
620.0,5.93940014106765,295,RT transmission
622.0,5.76107341606788,295,RT transmission
624.0,5.7045158617660565,295,RT transmission
626.0,5.638351430401251,295,RT transmission
628.0,5.7920387151772506,295,RT transmission
630.0,5.5396606145459195,295,RT transmission
632.0,5.580899983975473,295,RT transmission
634.0,5.525617674681298,295,RT transmission
636.0,5.426344961281101,295,RT transmission
638.0,5.25135920886253,295,RT transmission
640.0,5.0954687076049465,295,RT transmission
642.0,4.906017952963495,295,RT transmission
644.0,4.717997357684482,295,RT transmission
646.0,4.658488045287424,295,RT transmission
648.0,4.51174271168622,295,RT transmission
650.0,4.460632098627223,295,RT transmission
652.0,4.439209720155006,295,RT transmission
654.0,4.404795702518586,295,RT transmission
656.0,4.3189592896485935,295,RT transmission
658.0,4.164473432243087,295,RT transmission
660.0,4.063593147403889,295,RT transmission
662.0,3.884426891226894,295,RT transmission
664.0,3.690417146180482,295,RT transmission
666.0,3.5212410264665976,295,RT transmission
668.0,3.392908647299528,295,RT transmission
670.0,3.2895828107640863,295,RT transmission
672.0,3.2038455171398432,295,RT transmission
674.0,3.148069641328594,295,RT transmission
676.0,3.1522071369433133,295,RT transmission
678.0,3.092674048794383,295,RT transmission
680.0,3.1166853671225083,295,RT transmission
682.0,3.066057035111912,295,RT transmission
684.0,2.9977606121524003,295,RT transmission
686.0,2.9032330026713735,295,RT transmission
688.0,2.828519103106083,295,RT transmission
690.0,2.7572431592222184,295,RT transmission
692.0,2.69212111634304,295,RT transmission
694.0,2.7024299248808608,295,RT transmission
696.0,2.726331181107749,295,RT transmission
698.0,2.816745529572046,295,RT transmission
700.0,2.9518753020316706,295,RT transmission
702.0,3.090441367673213,295,RT transmission
704.0,3.2460878217117757,295,RT transmission
706.0,3.438172076421214,295,RT transmission
708.0,3.577260917916277,295,RT transmission
710.0,3.6720512121028412,295,RT transmission
712.0,3.644478416746656,295,RT transmission
714.0,3.59279835041066,295,RT transmission
716.0,3.5221456867905006,295,RT transmission
718.0,3.3797358400204964,295,RT transmission
720.0,3.2455938244333127,295,RT transmission
722.0,3.128217781844152,295,RT transmission
724.0,3.0450973658061327,295,RT transmission
726.0,3.062248698795572,295,RT transmission
728.0,3.1551707455135785,295,RT transmission
730.0,3.263039059200333,295,RT transmission
732.0,3.4093338559271733,295,RT transmission
734.0,3.6496491502907036,295,RT transmission
736.0,3.804963336049182,295,RT transmission
738.0,3.880194101900123,295,RT transmission
740.0,3.8326369875739066,295,RT transmission
742.0,3.6711680659403845,295,RT transmission
744.0,3.417781489969095,295,RT transmission
746.0,3.107686832504756,295,RT transmission
748.0,2.7579296815508356,295,RT transmission
750.0,2.473774382022472,295,RT transmission
752.0,2.279569299815534,295,RT transmission
754.0,2.0684728555747776,295,RT transmission
756.0,1.9253745179586454,295,RT transmission
758.0,1.8278838326272506,295,RT transmission
760.0,1.7537115883880106,295,RT transmission
762.0,1.7084247031398656,295,RT transmission
764.0,1.6580522297133895,295,RT transmission
766.0,1.6342324369283316,295,RT transmission
768.0,1.577978994141058,295,RT transmission
770.0,1.5449753245868032,295,RT transmission
772.0,1.4770681511757704,295,RT transmission
774.0,1.3590287927621922,295,RT transmission
776.0,1.266639534350864,295,RT transmission
778.0,1.1420294658336823,295,RT transmission
780.0,0.989707661151174,295,RT transmission
782.0,0.8580608166966515,295,RT transmission
784.0,0.7370557031845806,295,RT transmission
786.0,0.6452885321597995,295,RT transmission
788.0,0.5548742778531208,295,RT transmission
790.0,0.47322674796718317,295,RT transmission
792.0,0.43032729616400406,295,RT transmission
794.0,0.3702792266635997,295,RT transmission
796.0,0.33097479231399507,295,RT transmission
798.0,0.291687134706586,295,RT transmission
800.0,0.24283215232169605,295,RT transmission
802.0,0.2050573126605087,295,RT transmission
804.0,0.17128472710471868,295,RT transmission
806.0,0.14252944306486168,295,RT transmission
808.0,0.11663760088663228,295,RT transmission
810.0,0.08982553345865901,295,RT transmission
600.0,6.43939136101899,273,ice 3:28pm
605.0,6.211093968015456,273,ice 3:28pm
610.0,6.149988656294671,273,ice 3:28pm
615.0,5.883681639944891,273,ice 3:28pm
620.0,5.5938935590562515,273,ice 3:28pm
625.0,5.375045992869722,273,ice 3:28pm
630.0,5.369526540365252,273,ice 3:28pm
635.0,5.184800107212635,273,ice 3:28pm
640.0,4.780255561512568,273,ice 3:28pm
645.0,4.3711494856676,273,ice 3:28pm
650.0,4.257869886963632,273,ice 3:28pm
655.0,4.168779276208709,273,ice 3:28pm
660.0,3.780305169356804,273,ice 3:28pm
665.0,3.3269925816899306,273,ice 3:28pm
670.0,3.0105239780620967,273,ice 3:28pm
675.0,2.918985917238053,273,ice 3:28pm
680.0,2.911224230744929,273,ice 3:28pm
685.0,2.730096450303467,273,ice 3:28pm
690.0,2.5988832290241914,273,ice 3:28pm
695.0,2.62499000392982,273,ice 3:28pm
700.0,2.9073036333945703,273,ice 3:28pm
705.0,3.2621960467768747,273,ice 3:28pm
710.0,3.5376270112485355,273,ice 3:28pm
715.0,3.3869387971188547,273,ice 3:28pm
720.0,3.039801490885862,273,ice 3:28pm
725.0,2.8800120508723777,273,ice 3:28pm
730.0,3.1216399513868742,273,ice 3:28pm
735.0,3.476216147171405,273,ice 3:28pm
740.0,3.483336585695477,273,ice 3:28pm
745.0,2.9296516052792136,273,ice 3:28pm
750.0,2.283679997254256,273,ice 3:28pm
755.0,1.8419554457100369,273,ice 3:28pm
760.0,1.6033802517324933,273,ice 3:28pm
765.0,1.4260961817941604,273,ice 3:28pm
770.0,1.1706903782842604,273,ice 3:28pm
775.0,0.8400337386154606,273,ice 3:28pm
780.0,0.5364491313901585,273,ice 3:28pm
785.0,0.358418203549329,273,ice 3:28pm
790.0,0.2445752712710932,273,ice 3:28pm
795.0,0.18729692529908218,273,ice 3:28pm
800.0,0.14566879904469462,273,ice 3:28pm
805.0,0.10355899940813507,273,ice 3:28pm
810.0,0.07053830443415374,273,ice 3:28pm
600.0,6.048259662353244,273,ice 6:10pm
605.0,5.88938103387949,273,ice 6:10pm
610.0,5.777925890471062,273,ice 6:10pm
615.0,5.570499022314205,273,ice 6:10pm
620.0,5.2886287922427035,273,ice 6:10pm
625.0,5.076193760573863,273,ice 6:10pm
630.0,5.015584419913482,273,ice 6:10pm
635.0,4.914337122211425,273,ice 6:10pm
640.0,4.49218114558218,273,ice 6:10pm
645.0,4.085962033162959,273,ice 6:10pm
650.0,3.9543087126932206,273,ice 6:10pm
655.0,3.8299987499054917,273,ice 6:10pm
660.0,3.5019320707992847,273,ice 6:10pm
665.0,3.106838457226581,273,ice 6:10pm
670.0,2.793471972996873,273,ice 6:10pm
675.0,2.707303018559854,273,ice 6:10pm
680.0,2.652296060463131,273,ice 6:10pm
685.0,2.5280616896211865,273,ice 6:10pm
690.0,2.36017890493882,273,ice 6:10pm
695.0,2.397178627976799,273,ice 6:10pm
700.0,2.6297359584644724,273,ice 6:10pm
705.0,3.014898353992519,273,ice 6:10pm
710.0,3.219897905865462,273,ice 6:10pm
715.0,3.0809703690733135,273,ice 6:10pm
720.0,2.798652890349615,273,ice 6:10pm
725.0,2.6387988429785354,273,ice 6:10pm
730.0,2.832609578055827,273,ice 6:10pm
735.0,3.13191175374952,273,ice 6:10pm
740.0,3.1647020058237567,273,ice 6:10pm
745.0,2.6574975070445874,273,ice 6:10pm
750.0,2.0768399063032366,273,ice 6:10pm
755.0,1.698784950005782,273,ice 6:10pm
760.0,1.4817518451511782,273,ice 6:10pm
765.0,1.3432111486339082,273,ice 6:10pm
770.0,1.1347147138361375,273,ice 6:10pm
775.0,0.8388847612421997,273,ice 6:10pm
780.0,0.546838634776378,273,ice 6:10pm
785.0,0.3688856379333486,273,ice 6:10pm
790.0,0.25104640549564045,273,ice 6:10pm
795.0,0.18457205963556048,273,ice 6:10pm
800.0,0.13108030107873125,273,ice 6:10pm
805.0,0.095549437133602,273,ice 6:10pm
810.0,0.06929843983177317,273,ice 6:10pm
600.0,5.282800508585293,273,ice next day
605.0,5.17576004027905,273,ice next day
610.0,5.043723127917621,273,ice next day
615.0,4.831852081526099,273,ice next day
620.0,4.500382591085172,273,ice next day
625.0,4.269989692891228,273,ice next day
630.0,4.193238786336103,273,ice next day
635.0,4.082964957648221,273,ice next day
640.0,3.715657069493007,273,ice next day
645.0,3.4146862513488285,273,ice next day
650.0,3.249182311957913,273,ice next day
660.0,2.853439843777724,273,ice next day
665.0,2.5226493333930713,273,ice next day
670.0,2.2566007884412085,273,ice next day
675.0,2.1572640022241725,273,ice next day
680.0,2.097397857129389,273,ice next day
685.0,1.9995436306563061,273,ice next day
690.0,1.8745976846981922,273,ice next day
695.0,1.8394947834543693,273,ice next day
700.0,2.0377999646646394,273,ice next day
705.0,2.283531805279679,273,ice next day
710.0,2.4247360926748582,273,ice next day
715.0,2.3242218880763965,273,ice next day
720.0,2.110112573464615,273,ice next day
725.0,2.0008108110566796,273,ice next day
730.0,2.125311365219809,273,ice next day
735.0,2.391010119724957,273,ice next day
740.0,2.417439701302025,273,ice next day
745.0,2.0524884601468663,273,ice next day
750.0,1.6274820802605112,273,ice next day
755.0,1.3395006694433527,273,ice next day
760.0,1.2032953681769514,273,ice next day
765.0,1.1194129773641133,273,ice next day
770.0,0.9911590757498475,273,ice next day
775.0,0.7820521271451317,273,ice next day
780.0,0.5445522513340129,273,ice next day
785.0,0.3950062778063422,273,ice next day
790.0,0.28497724001231384,273,ice next day
795.0,0.22641183229125353,273,ice next day
800.0,0.16962980769230768,273,ice next day
805.0,0.1680041252968992,273,ice next day
810.0,0.11824327686859987,273,ice next day
600.0,7.131608391493014,195,dry +10min
605.0,7.037630303816272,195,dry +10min
610.0,6.783774027836438,195,dry +10min
615.0,6.4435098613123545,195,dry +10min
620.0,6.161979934252022,195,dry +10min
625.0,5.978216868268434,195,dry +10min
630.0,5.999835548780821,195,dry +10min
635.0,5.631817388200588,195,dry +10min
640.0,5.149502060966257,195,dry +10min
645.0,4.892002164272313,195,dry +10min
650.0,4.727770562944151,195,dry +10min
655.0,4.292521029435723,195,dry +10min
660.0,3.6838116584077394,195,dry +10min
665.0,3.2930097110513445,195,dry +10min
670.0,3.2219152754150615,195,dry +10min
675.0,3.3401877951385237,195,dry +10min
680.0,3.329258427096535,195,dry +10min
685.0,3.2392706425845885,195,dry +10min
690.0,3.2412031525930307,195,dry +10min
695.0,3.510236150452032,195,dry +10min
700.0,3.9880563530953275,195,dry +10min
705.0,4.339456770976375,195,dry +10min
710.0,4.248116980228404,195,dry +10min
715.0,3.7773336448996067,195,dry +10min
720.0,3.2603958100341237,195,dry +10min
725.0,3.1943831937626332,195,dry +10min
730.0,3.689200769708739,195,dry +10min
735.0,4.190200639434323,195,dry +10min
740.0,3.8353504547523136,195,dry +10min
745.0,3.0182880792863753,195,dry +10min
750.0,2.112417455788235,195,dry +10min
755.0,1.3506172293925813,195,dry +10min
760.0,0.7142724935194704,195,dry +10min
765.0,0.32763231543302085,195,dry +10min
770.0,0.15632426616900774,195,dry +10min
775.0,0.08850388587245821,195,dry +10min
780.0,0.07285463480865051,195,dry +10min
785.0,0.0729739385841611,195,dry +10min
790.0,0.0817156402110897,195,dry +10min
795.0,0.09425443256702513,195,dry +10min
800.0,0.08624201456990753,195,dry +10min
650.0,4.701854635918036,195,dry +20min
652.0,4.575766707161343,195,dry +20min
654.0,4.362349374678443,195,dry +20min
656.0,4.199056362643517,195,dry +20min
658.0,3.9293299860697317,195,dry +20min
660.0,3.649347193651986,195,dry +20min
662.0,3.4517670607199396,195,dry +20min
664.0,3.3136542759172363,195,dry +20min
666.0,3.2607705828829934,195,dry +20min
668.0,3.1803832401390624,195,dry +20min
670.0,3.191016018345426,195,dry +20min
672.0,3.219467890991779,195,dry +20min
674.0,3.243671845601039,195,dry +20min
676.0,3.2878748252537617,195,dry +20min
678.0,3.2642279882789427,195,dry +20min
680.0,3.2695743502081744,195,dry +20min
682.0,3.2048108448322,195,dry +20min
684.0,3.1641581580973224,195,dry +20min
686.0,3.1236972935239926,195,dry +20min
688.0,3.124270081946784,195,dry +20min
690.0,3.1690004612525655,195,dry +20min
692.0,3.1963397865247574,195,dry +20min
694.0,3.359126679493459,195,dry +20min
696.0,3.5132186883198253,195,dry +20min
698.0,3.7364020867127694,195,dry +20min
700.0,3.9439552950326213,195,dry +20min
702.0,4.082762676388855,195,dry +20min
704.0,4.188528958515273,195,dry +20min
706.0,4.259331633808923,195,dry +20min
708.0,4.2382522695606655,195,dry +20min
710.0,4.1643485690184106,195,dry +20min
712.0,3.996292698430748,195,dry +20min
714.0,3.76761671432179,195,dry +20min
716.0,3.5677322845220503,195,dry +20min
718.0,3.3325955367764863,195,dry +20min
720.0,3.1663488150573773,195,dry +20min
722.0,3.0473472842579854,195,dry +20min
724.0,3.101117852872602,195,dry +20min
726.0,3.2083062513244327,195,dry +20min
728.0,3.3997970294224173,195,dry +20min
730.0,3.5943927239511675,195,dry +20min
732.0,3.812442078862118,195,dry +20min
734.0,4.022733158109879,195,dry +20min
736.0,4.0258764584788995,195,dry +20min
738.0,3.9298884460140115,195,dry +20min
740.0,3.741968199075292,195,dry +20min
742.0,3.435436278921801,195,dry +20min
744.0,3.1345517924026183,195,dry +20min
746.0,2.754936817002605,195,dry +20min
748.0,2.3747640567727637,195,dry +20min
750.0,2.06882042620053,195,dry +20min
752.0,1.7580239453869744,195,dry +20min
754.0,1.4456391627108798,195,dry +20min
756.0,1.1636638106033406,195,dry +20min
758.0,0.9078705898814908,195,dry +20min
760.0,0.6912845394736842,195,dry +20min
762.0,0.5297310018704715,195,dry +20min
764.0,0.38341311790664845,195,dry +20min
766.0,0.27701214608473845,195,dry +20min
768.0,0.20720049999523701,195,dry +20min
770.0,0.15430575372582808,195,dry +20min
772.0,0.1237487578004538,195,dry +20min
774.0,0.09646888714543901,195,dry +20min
776.0,0.08495440724758437,195,dry +20min
778.0,0.07536991424936569,195,dry +20min
780.0,0.07134800623332437,195,dry +20min
782.0,0.07015481788285033,195,dry +20min
784.0,0.07021032824938757,195,dry +20min
786.0,0.07353117187169626,195,dry +20min
788.0,0.07778563456053096,195,dry +20min
790.0,0.08052249969721073,195,dry +20min
670.0,3.071804392098154,195,dry 4:18pm
672.0,3.09258872740139,195,dry 4:18pm
674.0,3.0780347742870697,195,dry 4:18pm
676.0,3.105423648509709,195,dry 4:18pm
678.0,3.117469665224109,195,dry 4:18pm
680.0,3.092247870811344,195,dry 4:18pm
682.0,3.0680773516766013,195,dry 4:18pm
684.0,3.025773827125611,195,dry 4:18pm
686.0,2.982836102292417,195,dry 4:18pm
688.0,2.984387566125796,195,dry 4:18pm
690.0,3.026298680244392,195,dry 4:18pm
692.0,3.1391103403877367,195,dry 4:18pm
694.0,3.2237981703446867,195,dry 4:18pm
696.0,3.373748126120969,195,dry 4:18pm
698.0,3.5459561286561496,195,dry 4:18pm
700.0,3.735029463557101,195,dry 4:18pm
702.0,3.897306301165984,195,dry 4:18pm
704.0,4.012421866669587,195,dry 4:18pm
706.0,4.049203076003756,195,dry 4:18pm
708.0,4.010834614802219,195,dry 4:18pm
710.0,3.913243949005946,195,dry 4:18pm
712.0,3.778993161435674,195,dry 4:18pm
714.0,3.5700972875549275,195,dry 4:18pm
716.0,3.3964413099528312,195,dry 4:18pm
718.0,3.1760150313170086,195,dry 4:18pm
720.0,3.0162618948536553,195,dry 4:18pm
722.0,2.9302733385420363,195,dry 4:18pm
724.0,2.9289812514881675,195,dry 4:18pm
726.0,3.019330510369707,195,dry 4:18pm
728.0,3.2558301941800867,195,dry 4:18pm
730.0,3.4182809512399857,195,dry 4:18pm
732.0,3.592969788647693,195,dry 4:18pm
734.0,3.7441415160448352,195,dry 4:18pm
736.0,3.7802179246397127,195,dry 4:18pm
738.0,3.699529284340696,195,dry 4:18pm
740.0,3.515068928834318,195,dry 4:18pm
742.0,3.2598272874454235,195,dry 4:18pm
744.0,2.912866469133037,195,dry 4:18pm
746.0,2.6025983052669126,195,dry 4:18pm
748.0,2.2315713405892024,195,dry 4:18pm
750.0,1.972858815758036,195,dry 4:18pm
752.0,1.6577788555429425,195,dry 4:18pm
754.0,1.3756630993901462,195,dry 4:18pm
756.0,1.113718666199144,195,dry 4:18pm
758.0,0.8734097247093665,195,dry 4:18pm
760.0,0.6736017199774208,195,dry 4:18pm
762.0,0.5165699223113862,195,dry 4:18pm
764.0,0.37279682730713337,195,dry 4:18pm
766.0,0.27107080216766943,195,dry 4:18pm
768.0,0.20281753771725786,195,dry 4:18pm
770.0,0.15037165482424164,195,dry 4:18pm
772.0,0.12229015174077355,195,dry 4:18pm
774.0,0.09522112974426929,195,dry 4:18pm
776.0,0.08437602473972931,195,dry 4:18pm
778.0,0.07525564065739496,195,dry 4:18pm
780.0,0.06995492495740635,195,dry 4:18pm
650.0,2.3500108305240577,195,dry June8 10:20am
655.0,2.27909340243102,195,dry June8 10:20am
660.0,2.0906141194138357,195,dry June8 10:20am
665.0,1.8579056758907573,195,dry June8 10:20am
670.0,1.6590062034747572,195,dry June8 10:20am
675.0,1.5813457544938798,195,dry June8 10:20am
680.0,1.5423374019524654,195,dry June8 10:20am
685.0,1.4469202487246677,195,dry June8 10:20am
690.0,1.3149274659293138,195,dry June8 10:20am
695.0,1.2828743490837051,195,dry June8 10:20am
700.0,1.3629604048476354,195,dry June8 10:20am
705.0,1.550149499897572,195,dry June8 10:20am
710.0,1.6540098214455303,195,dry June8 10:20am
715.0,1.5929664709872613,195,dry June8 10:20am
720.0,1.4472537809188188,195,dry June8 10:20am
725.0,1.3659157491492446,195,dry June8 10:20am
730.0,1.4797456890320833,195,dry June8 10:20am
735.0,1.7076804769471432,195,dry June8 10:20am
740.0,1.7660942616164865,195,dry June8 10:20am
745.0,1.5345850489814812,195,dry June8 10:20am
750.0,1.1862587136237255,195,dry June8 10:20am
755.0,0.9676398581955736,195,dry June8 10:20am
760.0,0.8508024767442336,195,dry June8 10:20am
765.0,0.797550887316299,195,dry June8 10:20am
770.0,0.7373579919873582,195,dry June8 10:20am
775.0,0.6274412045915131,195,dry June8 10:20am
780.0,0.46199481090518185,195,dry June8 10:20am
785.0,0.3144810192087642,195,dry June8 10:20am
790.0,0.20884932832981767,195,dry June8 10:20am
795.0,0.1447125341464964,195,dry June8 10:20am
800.0,0.0965189496265692,195,dry June8 10:20am
805.0,0.059829202742217674,195,dry June8 10:20am
810.0,0.03849291266575217,195,dry June8 10:20am
650.0,3.2362131834340935,77,LN2 3:00pm
655.0,2.8990510170505916,77,LN2 3:00pm
660.0,2.621080744538594,77,LN2 3:00pm
665.0,2.6386225912604777,77,LN2 3:00pm
670.0,2.741900790505371,77,LN2 3:00pm
675.0,2.8142623444268495,77,LN2 3:00pm
680.0,2.789772374209873,77,LN2 3:00pm
685.0,2.7579471636571364,77,LN2 3:00pm
690.0,2.8512823567498113,77,LN2 3:00pm
695.0,3.0960429053186935,77,LN2 3:00pm
700.0,3.2762687357910667,77,LN2 3:00pm
705.0,3.0778634809537864,77,LN2 3:00pm
710.0,2.65455232344654,77,LN2 3:00pm
715.0,2.3889286678116757,77,LN2 3:00pm
720.0,2.4111562419656556,77,LN2 3:00pm
725.0,2.771725160558062,77,LN2 3:00pm
730.0,2.9817038517044523,77,LN2 3:00pm
735.0,2.3269340530390057,77,LN2 3:00pm
740.0,1.2369754780260465,77,LN2 3:00pm
745.0,0.43950490607858567,77,LN2 3:00pm
750.0,0.18479522533310525,77,LN2 3:00pm
755.0,0.13178230198879592,77,LN2 3:00pm
760.0,0.1078055015842175,77,LN2 3:00pm
765.0,0.1657487148229404,77,LN2 3:00pm
770.0,0.12119138654980369,77,LN2 3:00pm
775.0,0.14320472199039633,77,LN2 3:00pm
780.0,0.27281672547824176,77,LN2 3:00pm
785.0,0.46092129560313416,77,LN2 3:00pm
790.0,0.48693232729378666,77,LN2 3:00pm
795.0,0.5927086201354219,77,LN2 3:00pm
800.0,0.6022052435027818,77,LN2 3:00pm
805.0,0.5151233740836315,77,LN2 3:00pm
810.0,0.5313700341067396,77,LN2 3:00pm
650.0,3.0543129144470686,77,LN2 3:08pm
652.0,2.8831861969824506,77,LN2 3:08pm
654.0,2.7574962758233164,77,LN2 3:08pm
656.0,2.6939775542972564,77,LN2 3:08pm
658.0,2.5580869968128797,77,LN2 3:08pm
660.0,2.5017552663216764,77,LN2 3:08pm
662.0,2.4667967565112527,77,LN2 3:08pm
664.0,2.4419301181414985,77,LN2 3:08pm
666.0,2.4758595661602514,77,LN2 3:08pm
668.0,2.5156397910636827,77,LN2 3:08pm
670.0,2.5957277810795185,77,LN2 3:08pm
672.0,2.65102802351359,77,LN2 3:08pm
674.0,2.7094549137591617,77,LN2 3:08pm
676.0,2.7048295849630595,77,LN2 3:08pm
678.0,2.6842924429430073,77,LN2 3:08pm
680.0,2.647546123901147,77,LN2 3:08pm
682.0,2.6195680627040634,77,LN2 3:08pm
684.0,2.586731887911493,77,LN2 3:08pm
686.0,2.620097904493055,77,LN2 3:08pm
688.0,2.621289730310591,77,LN2 3:08pm
690.0,2.6454502422409796,77,LN2 3:08pm
692.0,2.749685957924317,77,LN2 3:08pm
694.0,2.8427467437746015,77,LN2 3:08pm
696.0,2.9260053803118264,77,LN2 3:08pm
698.0,3.000500256579955,77,LN2 3:08pm
700.0,3.0484681720079716,77,LN2 3:08pm
702.0,3.0120905655110928,77,LN2 3:08pm
704.0,2.9260768747723405,77,LN2 3:08pm
706.0,2.8173494507167804,77,LN2 3:08pm
708.0,2.659646130959846,77,LN2 3:08pm
710.0,2.5239237260255485,77,LN2 3:08pm
712.0,2.4235353823286583,77,LN2 3:08pm
714.0,2.631579449021599,77,LN2 3:08pm
716.0,2.3853714520863263,77,LN2 3:08pm
718.0,2.2812346153286867,77,LN2 3:08pm
720.0,2.332692026875601,77,LN2 3:08pm
722.0,2.4146049986412934,77,LN2 3:08pm
724.0,2.5183770166674795,77,LN2 3:08pm
726.0,2.654270959086374,77,LN2 3:08pm
728.0,2.730599043400754,77,LN2 3:08pm
730.0,2.7277434947731707,77,LN2 3:08pm
732.0,2.593075421599524,77,LN2 3:08pm
734.0,2.3415194959360743,77,LN2 3:08pm
736.0,1.9674936455267134,77,LN2 3:08pm
738.0,1.5108892491850046,77,LN2 3:08pm
740.0,1.1168603979200786,77,LN2 3:08pm
742.0,0.7216979647974816,77,LN2 3:08pm
744.0,0.4971458628155351,77,LN2 3:08pm
746.0,0.29442178598884,77,LN2 3:08pm
748.0,0.21815612895032063,77,LN2 3:08pm
750.0,0.1475335809948372,77,LN2 3:08pm
650.0,3.085450352577045,77,LN2 3:17pm tight redo
652.0,2.941598924956444,77,LN2 3:17pm tight redo
654.0,2.748020224649171,77,LN2 3:17pm tight redo
656.0,2.616800506171276,77,LN2 3:17pm tight redo
658.0,2.4877679084363185,77,LN2 3:17pm tight redo
660.0,2.423747174575948,77,LN2 3:17pm tight redo
662.0,2.399394870956772,77,LN2 3:17pm tight redo
664.0,2.4419408536173175,77,LN2 3:17pm tight redo
666.0,2.4515525838149186,77,LN2 3:17pm tight redo
668.0,2.4990491262920562,77,LN2 3:17pm tight redo
670.0,2.5786304375167215,77,LN2 3:17pm tight redo
672.0,2.6523905360076268,77,LN2 3:17pm tight redo
674.0,2.6830893229346606,77,LN2 3:17pm tight redo
676.0,2.677243835063583,77,LN2 3:17pm tight redo
678.0,2.648425033039681,77,LN2 3:17pm tight redo
680.0,2.6204190310012665,77,LN2 3:17pm tight redo
682.0,2.582223953565845,77,LN2 3:17pm tight redo
684.0,2.594262591794745,77,LN2 3:17pm tight redo
686.0,2.5856845754846565,77,LN2 3:17pm tight redo
688.0,2.606635537066219,77,LN2 3:17pm tight redo
690.0,2.682429744870342,77,LN2 3:17pm tight redo
692.0,2.740097397198085,77,LN2 3:17pm tight redo
694.0,2.85490152351459,77,LN2 3:17pm tight redo
696.0,2.93413185748478,77,LN2 3:17pm tight redo
698.0,3.004496719715616,77,LN2 3:17pm tight redo
700.0,3.0263103041045816,77,LN2 3:17pm tight redo
702.0,2.9699630491913256,77,LN2 3:17pm tight redo
704.0,2.8695554627529507,77,LN2 3:17pm tight redo
706.0,2.762798027609775,77,LN2 3:17pm tight redo
708.0,2.578259337504845,77,LN2 3:17pm tight redo
710.0,2.4150555339558273,77,LN2 3:17pm tight redo
712.0,2.278694173577633,77,LN2 3:17pm tight redo
714.0,2.1887448559704636,77,LN2 3:17pm tight redo
716.0,2.1594109529810543,77,LN2 3:17pm tight redo
718.0,2.1825395302499557,77,LN2 3:17pm tight redo
720.0,2.2299608570591642,77,LN2 3:17pm tight redo
722.0,2.3118176954883336,77,LN2 3:17pm tight redo
724.0,2.469656321621186,77,LN2 3:17pm tight redo
726.0,2.608265862939469,77,LN2 3:17pm tight redo
728.0,2.6913460579295747,77,LN2 3:17pm tight redo
730.0,2.6912071240123376,77,LN2 3:17pm tight redo
732.0,2.5253477377806095,77,LN2 3:17pm tight redo
734.0,2.2798275869259035,77,LN2 3:17pm tight redo
736.0,1.9306606659380225,77,LN2 3:17pm tight redo
738.0,1.491668192464435,77,LN2 3:17pm tight redo
740.0,1.0926467836904168,77,LN2 3:17pm tight redo
742.0,0.7056043346636511,77,LN2 3:17pm tight redo
744.0,0.46437248672234166,77,LN2 3:17pm tight redo
746.0,0.28479631290575225,77,LN2 3:17pm tight redo
748.0,0.17858728158480594,77,LN2 3:17pm tight redo
750.0,0.10646013606225473,77,LN2 3:17pm tight redo
650.0,2.5552484474468247,77,LN2 after 1st P
655.0,2.29384397097476,77,LN2 after 1st P
660.0,2.0748363366165914,77,LN2 after 1st P
665.0,2.0954283257311204,77,LN2 after 1st P
670.0,2.210401814054298,77,LN2 after 1st P
675.0,2.283284577821051,77,LN2 after 1st P
680.0,2.2397215257239385,77,LN2 after 1st P
685.0,2.2119418040797236,77,LN2 after 1st P
690.0,2.2786538854691014,77,LN2 after 1st P
695.0,2.465650763586481,77,LN2 after 1st P
700.0,2.615288827185996,77,LN2 after 1st P
705.0,2.4599733569892894,77,LN2 after 1st P
710.0,2.108170503816179,77,LN2 after 1st P
715.0,1.9016567182688748,77,LN2 after 1st P
720.0,1.9449096104697843,77,LN2 after 1st P
725.0,2.2021395185754042,77,LN2 after 1st P
730.0,2.3197227656287756,77,LN2 after 1st P
735.0,1.792041654095254,77,LN2 after 1st P
740.0,0.9516408477414632,77,LN2 after 1st P
745.0,0.31921373969221223,77,LN2 after 1st P
750.0,0.09837776009976135,77,LN2 after 1st P
650.0,1.9791860241196297,77,LN2 after 2nd P
655.0,1.7546313893054206,77,LN2 after 2nd P
660.0,1.5951660051467969,77,LN2 after 2nd P
665.0,1.6143075254421406,77,LN2 after 2nd P
670.0,1.6939086207182448,77,LN2 after 2nd P
675.0,1.7510762492923093,77,LN2 after 2nd P
680.0,1.7278330973948717,77,LN2 after 2nd P
685.0,1.6912149752543488,77,LN2 after 2nd P
690.0,1.7322990579731248,77,LN2 after 2nd P
695.0,1.864243775409876,77,LN2 after 2nd P
700.0,1.9549003167160843,77,LN2 after 2nd P
705.0,1.8449622782991804,77,LN2 after 2nd P
710.0,1.5778303385901595,77,LN2 after 2nd P
715.0,1.4202310394928113,77,LN2 after 2nd P
720.0,1.4504837755417217,77,LN2 after 2nd P
725.0,1.638054961361567,77,LN2 after 2nd P
730.0,1.7205852932970478,77,LN2 after 2nd P
735.0,1.3526781051016639,77,LN2 after 2nd P
740.0,0.6988131897379195,77,LN2 after 2nd P
745.0,0.22431959512589253,77,LN2 after 2nd P
750.0,0.05868426512660089,77,LN2 after 2nd P
600.0,3.5270572322700664,77,LN2 next day
605.0,3.4066896305777723,77,LN2 next day
610.0,3.3005770218338197,77,LN2 next day
615.0,3.176614695529574,77,LN2 next day
620.0,2.9680867574541367,77,LN2 next day
625.0,2.8863139155537567,77,LN2 next day
630.0,2.824186777414675,77,LN2 next day
635.0,2.706921818436047,77,LN2 next day
640.0,2.434375595348345,77,LN2 next day
645.0,2.2726211717734777,77,LN2 next day
650.0,2.209010435258406,77,LN2 next day
655.0,2.086911455585376,77,LN2 next day
660.0,1.8445825056883063,77,LN2 next day
665.0,1.5990450874538698,77,LN2 next day
670.0,1.4609911318508744,77,LN2 next day
675.0,1.421656254486771,77,LN2 next day
680.0,1.3933408082073466,77,LN2 next day
685.0,1.3189367721378635,77,LN2 next day
690.0,1.2532618199149363,77,LN2 next day
695.0,1.2985235880729764,77,LN2 next day
700.0,1.4503075487060682,77,LN2 next day
705.0,1.6449950169178817,77,LN2 next day
710.0,1.6855706385060545,77,LN2 next day
715.0,1.595344874052373,77,LN2 next day
720.0,1.4151188208574295,77,LN2 next day
725.0,1.3558949626262802,77,LN2 next day
730.0,1.4583621051607805,77,LN2 next day
735.0,1.5980835997079077,77,LN2 next day
740.0,1.544679773624216,77,LN2 next day
745.0,1.3054542550635038,77,LN2 next day
750.0,1.0340469092343059,77,LN2 next day
755.0,0.8475951917456928,77,LN2 next day
760.0,0.7003536528297732,77,LN2 next day
765.0,0.5549956054929523,77,LN2 next day
770.0,0.36931101377484404,77,LN2 next day
775.0,0.21753815386396472,77,LN2 next day
780.0,0.1267312974390866,77,LN2 next day
785.0,0.08189887443941775,77,LN2 next day
790.0,0.05456916963663922,77,LN2 next day
795.0,0.04234109063839645,77,LN2 next day
800.0,0.03441855871401326,77,LN2 next day
805.0,0.02909863147857014,77,LN2 next day
810.0,0.027012584412461186,77,LN2 next day


==> anc/data/reflectance.csv <==
wavelength_nm,reflectance_percent,temperature_K,label
610.0,17.494314541396477,295,"room temperature, filter"
612.0,17.337246823327803,295,"room temperature, filter"
614.0,17.25416121410934,295,"room temperature, filter"
616.0,17.276271239089244,295,"room temperature, filter"
618.0,17.49665988613522,295,"room temperature, filter"
620.0,17.631055697209288,295,"room temperature, filter"
622.0,17.918719362820227,295,"room temperature, filter"
624.0,18.177173978924763,295,"room temperature, filter"
626.0,18.35569412608228,295,"room temperature, filter"
628.0,18.38017337095476,295,"room temperature, filter"
630.0,18.149559343500975,295,"room temperature, filter"
632.0,17.742303084610064,295,"room temperature, filter"
634.0,17.15834415242002,295,"room temperature, filter"
636.0,16.598101660328,295,"room temperature, filter"
638.0,16.161741113709724,295,"room temperature, filter"
640.0,16.249219493339677,295,"room temperature, filter"
642.0,16.71778215572476,295,"room temperature, filter"
644.0,17.348036297943885,295,"room temperature, filter"
646.0,18.204207607734403,295,"room temperature, filter"
648.0,18.352899732429822,295,"room temperature, filter"
650.0,18.477209377019342,295,"room temperature, filter"
652.0,18.311640629302588,295,"room temperature, filter"
654.0,17.99842781914849,295,"room temperature, filter"
656.0,17.726093978073855,295,"room temperature, filter"
658.0,17.61003832345622,295,"room temperature, filter"
660.0,17.951074769144192,295,"room temperature, filter"
662.0,18.658795667467697,295,"room temperature, filter"
664.0,19.88077319731304,295,"room temperature, filter"
666.0,20.8703474223264,295,"room temperature, filter"
668.0,22.221637060404497,295,"room temperature, filter"
670.0,23.43573488928129,295,"room temperature, filter"
672.0,24.27151918012902,295,"room temperature, filter"
674.0,24.493078374237204,295,"room temperature, filter"
676.0,24.28352486222159,295,"room temperature, filter"
678.0,23.591848379336952,295,"room temperature, filter"
680.0,22.863984011274464,295,"room temperature, filter"
682.0,22.17301709003895,295,"room temperature, filter"
684.0,21.34593177522355,295,"room temperature, filter"
686.0,21.241922322813174,295,"room temperature, filter"
688.0,21.357894370526758,295,"room temperature, filter"
690.0,22.034658111875377,295,"room temperature, filter"
692.0,22.921014860955626,295,"room temperature, filter"
694.0,23.745510774142055,295,"room temperature, filter"
696.0,24.756730157320668,295,"room temperature, filter"
698.0,25.115014000045775,295,"room temperature, filter"
700.0,25.106016941933255,295,"room temperature, filter"
702.0,24.17756773359564,295,"room temperature, filter"
704.0,23.266796684744524,295,"room temperature, filter"
706.0,21.263082336202423,295,"room temperature, filter"
708.0,19.035372047911213,295,"room temperature, filter"
710.0,17.227655416560143,295,"room temperature, filter"
712.0,14.969259439877385,295,"room temperature, filter"
714.0,14.102091020910207,295,"room temperature, filter"
716.0,13.113856010691352,295,"room temperature, filter"
718.0,13.082161543135138,295,"room temperature, filter"
720.0,13.615263382907623,295,"room temperature, filter"
722.0,14.657924821972152,295,"room temperature, filter"
724.0,15.869753263260952,295,"room temperature, filter"
726.0,16.94346220078083,295,"room temperature, filter"
728.0,17.38775927511598,295,"room temperature, filter"
730.0,17.10792018839745,295,"room temperature, filter"
732.0,15.94541582604797,295,"room temperature, filter"
734.0,14.236266656278953,295,"room temperature, filter"
736.0,11.847916711866823,295,"room temperature, filter"
738.0,9.83203728748068,295,"room temperature, filter"
740.0,8.812608301014935,295,"room temperature, filter"
742.0,9.146848223917713,295,"room temperature, filter"
744.0,11.249081957402824,295,"room temperature, filter"
746.0,14.928593173004382,295,"room temperature, filter"
748.0,20.414085391008168,295,"room temperature, filter"
750.0,25.608088814280894,295,"room temperature, filter"
752.0,31.741676105997037,295,"room temperature, filter"
754.0,36.60724877744434,295,"room temperature, filter"
756.0,40.39298134264218,295,"room temperature, filter"
758.0,44.141964766160534,295,"room temperature, filter"
760.0,46.55890979908033,295,"room temperature, filter"
762.0,48.228251823440324,295,"room temperature, filter"
764.0,50.04995112889551,295,"room temperature, filter"
766.0,50.96205295036705,295,"room temperature, filter"
768.0,52.67543887275682,295,"room temperature, filter"
770.0,53.087565433906036,295,"room temperature, filter"
772.0,54.04313232830821,295,"room temperature, filter"
774.0,54.40610444149348,295,"room temperature, filter"
776.0,55.52871088034696,295,"room temperature, filter"
778.0,56.16097636335547,295,"room temperature, filter"
780.0,56.46104826609572,295,"room temperature, filter"
782.0,56.543157406691904,295,"room temperature, filter"
784.0,57.28825992603234,295,"room temperature, filter"
786.0,56.2483556958695,295,"room temperature, filter"
788.0,55.24266296126134,295,"room temperature, filter"
790.0,53.44067343666487,295,"room temperature, filter"
792.0,51.345220040018866,295,"room temperature, filter"
794.0,47.56206193300359,295,"room temperature, filter"
796.0,43.886228828700055,295,"room temperature, filter"
798.0,38.91930323498045,295,"room temperature, filter"
800.0,33.007430058206594,295,"room temperature, filter"
802.0,27.878202289410474,295,"room temperature, filter"
804.0,23.440421019558556,295,"room temperature, filter"
806.0,20.915377486276466,295,"room temperature, filter"
808.0,20.228215767634854,295,"room temperature, filter"
810.0,21.212935289969444,295,"room temperature, filter"
610.0,16.586215697371195,77,"LN2, lights off"
612.0,16.75078090919801,77,"LN2, lights off"
614.0,17.058528172550048,77,"LN2, lights off"
616.0,17.263989210006745,77,"LN2, lights off"
618.0,16.930802578217367,77,"LN2, lights off"
620.0,17.161304404983664,77,"LN2, lights off"
622.0,16.70404841826874,77,"LN2, lights off"
624.0,16.106702188907576,77,"LN2, lights off"
626.0,15.426243477126944,77,"LN2, lights off"
628.0,15.005002165116244,77,"LN2, lights off"
630.0,15.00659818582771,77,"LN2, lights off"
632.0,15.306723279756,77,"LN2, lights off"
634.0,15.972572901514182,77,"LN2, lights off"
636.0,16.865036832541655,77,"LN2, lights off"
638.0,17.4490230478787,77,"LN2, lights off"
640.0,17.957993043976153,77,"LN2, lights off"
642.0,18.05814506692726,77,"LN2, lights off"
644.0,17.811964402246012,77,"LN2, lights off"
646.0,17.449241135837894,77,"LN2, lights off"
648.0,17.321418304572443,77,"LN2, lights off"
650.0,17.107185470755248,77,"LN2, lights off"
652.0,17.44304439490229,77,"LN2, lights off"
654.0,18.33599427391068,77,"LN2, lights off"
656.0,19.13634606725455,77,"LN2, lights off"
658.0,20.526609201069885,77,"LN2, lights off"
660.0,21.79901195865901,77,"LN2, lights off"
662.0,22.74389476501692,77,"LN2, lights off"
664.0,23.080185042405553,77,"LN2, lights off"
666.0,23.54575247803204,77,"LN2, lights off"
668.0,23.187603959412826,77,"LN2, lights off"
670.0,22.546607449814456,77,"LN2, lights off"
672.0,21.72117337497215,77,"LN2, lights off"
674.0,20.906583279309512,77,"LN2, lights off"
676.0,20.08374285617155,77,"LN2, lights off"
678.0,19.862701337956953,77,"LN2, lights off"
680.0,19.8247746895156,77,"LN2, lights off"
682.0,20.46462517414961,77,"LN2, lights off"
684.0,21.397887898705093,77,"LN2, lights off"
686.0,22.307166185737238,77,"LN2, lights off"
688.0,23.030903073437976,77,"LN2, lights off"
690.0,23.63578820774124,77,"LN2, lights off"
692.0,23.810370230773188,77,"LN2, lights off"
694.0,23.186611328562527,77,"LN2, lights off"
696.0,22.171310960638117,77,"LN2, lights off"
698.0,20.829878850535486,77,"LN2, lights off"
700.0,19.026989691983527,77,"LN2, lights off"
702.0,17.068700414516805,77,"LN2, lights off"
704.0,15.017486158133261,77,"LN2, lights off"
706.0,13.261593127333244,77,"LN2, lights off"
708.0,12.272276750081135,77,"LN2, lights off"
710.0,11.974893208175269,77,"LN2, lights off"
712.0,12.587455203013265,77,"LN2, lights off"
714.0,13.732626775039131,77,"LN2, lights off"
716.0,14.735300719890166,77,"LN2, lights off"
718.0,15.82335561390571,77,"LN2, lights off"
720.0,16.479763482516056,77,"LN2, lights off"
722.0,16.405012409391173,77,"LN2, lights off"
724.0,15.611729139320651,77,"LN2, lights off"
726.0,14.003238704739934,77,"LN2, lights off"
728.0,11.888787300829373,77,"LN2, lights off"
730.0,10.05470682638341,77,"LN2, lights off"
732.0,8.48001439323518,77,"LN2, lights off"
734.0,8.352967313077691,77,"LN2, lights off"
736.0,10.07230613183394,77,"LN2, lights off"
738.0,14.102181919589194,77,"LN2, lights off"
740.0,19.54377891413394,77,"LN2, lights off"
742.0,26.6601123012054,77,"LN2, lights off"
744.0,33.434559683367816,77,"LN2, lights off"
746.0,39.88219494544645,77,"LN2, lights off"
748.0,45.42820181112548,77,"LN2, lights off"
750.0,48.65740657280381,77,"LN2, lights off"
752.0,52.185720290440365,77,"LN2, lights off"
754.0,54.349502088018,77,"LN2, lights off"
756.0,55.71323080874563,77,"LN2, lights off"
758.0,57.17139954525664,77,"LN2, lights off"
760.0,57.79766494918784,77,"LN2, lights off"
762.0,58.2455011836909,77,"LN2, lights off"
764.0,58.35196176674632,77,"LN2, lights off"
766.0,58.79332688112071,77,"LN2, lights off"
768.0,58.815154935358095,77,"LN2, lights off"
770.0,58.641059602649,77,"LN2, lights off"
772.0,58.280645863010236,77,"LN2, lights off"
774.0,57.81381793245329,77,"LN2, lights off"
776.0,56.71352839306376,77,"LN2, lights off"
778.0,55.76900641648843,77,"LN2, lights off"
780.0,54.03557814485388,77,"LN2, lights off"
782.0,51.81379249309196,77,"LN2, lights off"
784.0,48.718690584442434,77,"LN2, lights off"
786.0,44.87844691890632,77,"LN2, lights off"
788.0,39.475256855218696,77,"LN2, lights off"
790.0,33.79475437135721,77,"LN2, lights off"
792.0,29.551764643066903,77,"LN2, lights off"
794.0,24.555765126321543,77,"LN2, lights off"
796.0,21.94551815806762,77,"LN2, lights off"
798.0,20.98856397267634,77,"LN2, lights off"
800.0,22.331885774444004,77,"LN2, lights off"
802.0,24.372870403007873,77,"LN2, lights off"
804.0,29.20993460462402,77,"LN2, lights off"
806.0,32.95862680162321,77,"LN2, lights off"
808.0,35.78205297140598,77,"LN2, lights off"
810.0,39.30268255244499,77,"LN2, lights off"


==> anc/data/refractive_indices/AlP.csv <==
# Complex permittivity (epsilon1, epsilon2) vs photon energy. Source: Appendix D
# of I. Vurgaftman, M. P. Lumb, and J. R. Meyer, "Bands and Photons in III-V
# Semiconductor Quantum Structures" (Oxford University Press, 2021),
# doi:10.1093/oso/9780198767275.001.0001.
photon_energy_eV,epsilon1,epsilon2
0.74,7.69611,0.0
0.76,7.70293,0.0
0.78,7.71195,0.0
0.8,7.72189,0.0
0.82,7.72611,0.0
0.84,7.73353,0.0
0.86,7.74667,0.0
0.88,7.75156,0.0
0.9,7.76558,0.0
0.92,7.7712,0.0
0.94,7.77438,0.0
0.96,7.78867,0.0
0.98,7.80641,0.0
1.0,7.80844,0.0
1.02,7.82204,0.0
1.04,7.83767,0.0
1.06,7.84287,0.0
1.08,7.86374,0.0
1.1,7.86795,0.0
1.12,7.87692,0.0
1.14,7.89306,0.0
1.16,7.90181,0.0
1.18,7.91644,0.0
1.2,7.93703,0.0
1.22,7.94973,0.0
1.24,7.96623,0.0
1.26,7.97431,0.0
1.28,7.98263,0.0
1.3,8.0011,0.0
1.32,8.00763,0.0
1.34,8.02013,0.0
1.36,8.04935,0.0
1.38,8.05734,0.0
1.4,8.08298,0.0
1.42,8.09077,0.0
1.44,8.10614,0.0
1.46,8.13222,0.0
1.48,8.14413,0.0
1.5,8.16202,0.0
1.52,8.18606,0.0
1.54,8.20728,0.0
1.56,8.2183,0.0
1.58,8.23119,0.0
1.6,8.25146,0.0
1.62,8.26591,0.0
1.64,8.30466,0.0
1.66,8.30926,0.0
1.68,8.32631,0.0
1.7,8.34548,0.0
1.72,8.37489,0.0
1.74,8.39204,0.0
1.76,8.40845,0.0
1.78,8.44213,0.0
1.8,8.46593,0.0
1.82,8.48635,0.0
1.84,8.50653,0.0
1.86,8.53628,0.0
1.88,8.54925,0.0
1.9,8.59178,0.0
1.92,8.60726,0.0
1.94,8.6389,0.0
1.96,8.65655,0.0
1.98,8.68974,0.0
2.0,8.72517,0.0
2.02,8.7511,0.0
2.04,8.78338,0.0
2.06,8.79862,0.0
2.08,8.84004,0.0
2.1,8.8724,0.0
2.12,8.88243,0.0
2.14,8.91766,0.0
2.16,8.95804,0.0
2.18,8.98578,0.0
2.2,9.02378,0.0
2.22,9.06797,0.0
2.24,9.08721,0.0
2.26,9.1343,0.0
2.28,9.17589,0.0
2.3,9.19687,0.0
2.32,9.23131,0.0
2.34,9.26549,0.0
2.36,9.31419,0.0
2.38,9.353,0.0
2.4,9.39831,0.0
2.42,9.43556,0.0
2.44,9.48548,0.0
2.46,9.49943,0.0
2.48,9.55969,0.0
2.5,9.61193,1.16e-09
2.52,9.66812,9.54e-08
2.54,9.69613,6.52e-07
2.56,9.74989,4.04e-06
2.58,9.79526,1.96e-05
2.6,9.84623,7.72e-05
2.62,9.91694,0.000265
2.64,9.95037,0.000756
2.66,10.00125,0.00181
2.68,10.07617,0.00373
2.7,10.12338,0.00674
2.72,10.19853,0.01086
2.74,10.22772,0.01588
2.76,10.31459,0.02149
2.78,10.35811,0.02743
2.8,10.4232,0.03351
2.82,10.47181,0.03965
2.84,10.51991,0.04581
2.86,10.61189,0.052
2.88,10.6766,0.05823
2.9,10.73231,0.0645
2.92,10.81832,0.0708
2.94,10.87053,0.07717
2.96,10.9468,0.0836
2.98,11.00319,0.09012
3.0,11.0732,0.09675
3.02,11.15862,0.10349
3.04,11.21958,0.11034
3.06,11.30918,0.11733
3.08,11.39777,0.12448
3.1,11.45146,0.1318
3.12,11.53727,0.13937
3.14,11.64234,0.14711
3.16,11.72115,0.15512
3.18,11.81144,0.16338
3.2,11.91155,0.17195
3.22,12.01241,0.18084
3.24,12.09863,0.19007
3.26,12.18763,0.19968
3.28,12.28686,0.20967
3.3,12.40251,0.22008
3.32,12.51336,0.23102
3.34,12.62472,0.24239
3.36,12.70122,0.25432
3.38,12.81632,0.26683
3.4,13.00259,0.27987
3.42,13.08444,0.29364
3.44,13.22818,0.30808
3.46,13.31567,0.32321
3.48,13.50829,0.33924
3.5,13.62161,0.35635
3.52,13.76782,0.37464
3.54,13.89562,0.39447
3.56,14.02847,0.41649
3.58,14.19914,0.44112
3.6,14.37338,0.46858
3.62,14.5141,0.49862
3.64,14.67627,0.53023
3.66,14.84244,0.56101
3.68,15.0045,0.58889
3.7,15.22082,0.61301
3.72,15.40182,0.63437
3.74,15.5971,0.65527
3.76,15.77697,0.67794
3.78,16.01229,0.70392
3.8,16.25535,0.73346
3.82,16.53692,0.76671
3.84,16.82394,0.80342
3.86,17.05581,0.8434
3.88,17.32009,0.88793
3.9,17.62357,0.93781
3.92,17.91679,0.99529
3.94,18.25703,1.0629
3.96,18.64299,1.14328
3.98,18.95979,1.23864
4.0,19.32996,1.35021
4.02,19.72264,1.4782
4.04,20.17415,1.62247
4.06,20.64547,1.78403
4.08,21.09469,1.96743
4.1,21.54937,2.17996
4.12,22.04617,2.42811
4.14,22.5531,2.71441
4.16,23.09118,3.03472
4.18,23.62177,3.38274
4.2,24.14725,3.75202
4.22,24.68505,4.13946
4.24,25.22321,4.54764
4.26,25.8333,4.9826
4.28,26.46651,5.46468
4.3,27.1214,5.99946
4.32,27.83431,6.59998
4.34,28.57741,7.27828
4.36,29.33808,8.04642
4.38,30.19207,8.92419
4.4,31.0282,9.96913
4.42,31.87468,11.18213
4.44,32.70214,12.58657
4.46,33.47647,14.20347
4.48,34.14214,16.08746
4.5,34.6241,18.29782
4.52,34.76038,20.7195
4.54,34.4862,23.28964
4.56,33.7198,25.94304
4.58,32.3437,28.40103
4.6,30.60111,30.53082
4.62,28.61527,32.30339
4.64,26.54023,33.60536
4.66,24.45795,34.47474
4.68,22.49246,35.13723
4.7,20.65878,35.631
4.72,18.84686,35.95953
4.74,17.0877,36.1947
4.76,15.38135,36.33423
4.78,13.77085,36.29482
4.8,12.17003,36.06452
4.82,10.61313,35.7013
4.84,9.18022,35.1516
4.86,8.04568,34.50282
4.88,7.09386,33.82781
4.9,6.41027,33.18232
4.92,5.82537,32.65513
4.94,5.29608,32.21195
4.96,4.83849,31.97603
4.98,4.3401,31.83883
5.0,3.80831,31.78242
5.02,3.11353,31.74684
5.04,2.39394,31.6932
5.06,1.64211,31.60156
5.08,0.85766,31.44891
5.1,0.05505,31.26636
5.12,-0.85368,30.9974
5.14,-1.72366,30.68567
5.16,-2.52167,30.29452
5.18,-3.29038,29.85021
5.2,-4.04333,29.37727
5.22,-4.76307,28.83633
5.24,-5.46059,28.27984
5.26,-6.06368,27.67634
5.28,-6.64754,27.0569
5.3,-7.20194,26.41302
5.32,-7.71534,25.75666
5.34,-8.20141,25.09198
5.36,-8.57943,24.41601
5.38,-8.92608,23.73677
5.4,-9.25793,23.06017
5.42,-9.58148,22.38409
5.44,-9.7815,21.71351
5.46,-9.97067,21.0459
5.48,-10.1029,20.39381
5.5,-10.2339,19.74656
5.52,-10.3604,19.11552
5.54,-10.4491,18.49418
5.56,-10.4404,17.89778
5.58,-10.4142,17.3162
5.6,-10.3471,16.7692
5.62,-10.2764,16.23613
5.64,-10.1971,15.73712
5.66,-10.1102,15.25248
5.68,-10.0009,14.81096
5.7,-9.88828,14.37934
5.72,-9.76118,13.99133
5.74,-9.63156,13.60863
5.76,-9.47646,13.27945
5.78,-9.32137,12.95028
5.8,-9.2032,12.62145
5.82,-9.08656,12.29263
5.84,-8.94408,11.99697
5.86,-8.79512,11.70959
5.88,-8.64748,11.43539
5.9,-8.50069,11.16979
5.92,-8.33041,10.91675
5.94,-8.12182,10.68421
5.96,-7.92457,10.45554
5.98,-7.8105,10.25527
6.0,-7.69643,10.05499


==> anc/data/refractive_indices/GaAs.csv <==
# Complex permittivity (epsilon1, epsilon2) vs photon energy. Source: Appendix D
# of I. Vurgaftman, M. P. Lumb, and J. R. Meyer, "Bands and Photons in III-V
# Semiconductor Quantum Structures" (Oxford University Press, 2021),
# doi:10.1093/oso/9780198767275.001.0001.
photon_energy_eV,epsilon1,epsilon2
0.2,10.886,0.0
0.22,10.892,0.0
0.24,10.899,0.0
0.26,10.906,0.0
0.28,10.914,0.0
0.3,10.923,0.0
0.32,10.932,0.0
0.34,10.942,0.0
0.36,10.952,0.0
0.38,10.964,0.0
0.4,10.975,0.0
0.42,10.988,0.0
0.44,11.001,0.0
0.46,11.015,0.0
0.48,11.029,0.0
0.5,11.044,0.0
0.52,11.06,0.0
0.54,11.077,0.0
0.56,11.094,0.0
0.58,11.112,0.0
0.6,11.13,0.0
0.62,11.15,0.0
0.64,11.17,0.0
0.66,11.191,0.0
0.68,11.213,0.0
0.7,11.236,0.0
0.72,11.259,0.0
0.74,11.284,0.0
0.76,11.309,0.0
0.78,11.335,0.0
0.8,11.363,0.0
0.82,11.391,0.0
0.84,11.42,0.0
0.86,11.45,0.0
0.88,11.481,0.0
0.9,11.514,0.0
0.92,11.547,0.0
0.94,11.582,0.0
0.96,11.618,0.0
0.98,11.655,0.0
1.0,11.694,0.0
1.02,11.734,0.0
1.04,11.775,0.0
1.06,11.818,0.0
1.08,11.863,0.0
1.1,11.909,0.0
1.12,11.957,0.0
1.14,12.008,0.0
1.16,12.06,0.0
1.18,12.115,0.0
1.2,12.173,0.0
1.22,12.233,0.0
1.24,12.297,0.0
1.26,12.366,0.0
1.28,12.438,1.94e-06
1.3,12.517,1.35e-05
1.32,12.603,7.47e-05
1.34,12.7,0.00033
1.36,12.815,0.001468
1.38,12.967,0.013088
1.4,13.165,0.097602
1.42,13.285,0.30084
1.44,13.265,0.4588
1.46,13.245,0.51896
1.48,13.261,0.55612
1.5,13.292,0.59195
1.52,13.33,0.62742
1.54,13.373,0.66243
1.56,13.419,0.69699
1.58,13.468,0.73119
1.6,13.519,0.76509
1.62,13.573,0.79879
1.64,13.63,0.83237
1.66,13.69,0.86596
1.68,13.754,0.89997
1.7,13.822,0.9356
1.72,13.895,0.97552
1.74,13.971,1.023
1.76,14.043,1.0787
1.78,14.108,1.1379
1.8,14.165,1.1939
1.82,14.22,1.2432
1.84,14.278,1.2871
1.86,14.339,1.3284
1.88,14.405,1.3689
1.9,14.473,1.4093
1.92,14.545,1.4499
1.94,14.62,1.4908
1.96,14.698,1.5321
1.98,14.778,1.5738
2.0,14.862,1.6161
2.02,14.95,1.6592
2.04,15.04,1.7032
2.06,15.135,1.7481
2.08,15.233,1.7943
2.1,15.335,1.8419
2.12,15.441,1.891
2.14,15.552,1.9421
2.16,15.667,1.9952
2.18,15.787,2.0507
2.2,15.912,2.1089
2.22,16.042,2.17
2.24,16.178,2.2345
2.26,16.318,2.3025
2.28,16.465,2.3746
2.3,16.617,2.451
2.32,16.775,2.5321
2.34,16.94,2.6185
2.36,17.111,2.7104
2.38,17.288,2.8085
2.4,17.473,2.9131
2.42,17.665,3.0247
2.44,17.865,3.1439
2.46,18.073,3.2712
2.48,18.289,3.4072
2.5,18.515,3.5524
2.52,18.752,3.7076
2.54,19.001,3.8738
2.56,19.265,4.0526
2.58,19.545,4.2462
2.6,19.844,4.4585
2.62,20.164,4.6941
2.64,20.508,4.9592
2.66,20.875,5.2612
2.68,21.265,5.6087
2.7,21.677,6.0119
2.72,22.107,6.4819
2.74,22.548,7.0313
2.76,22.993,7.6741
2.78,23.428,8.4255
2.8,23.841,9.3029
2.82,24.217,10.333
2.84,24.529,11.575
2.86,24.66,13.137
2.88,24.288,15.018
2.9,23.097,16.809
2.92,21.301,17.877
2.94,19.586,18.061
2.96,18.392,17.775
2.98,17.682,17.454
3.0,17.253,17.277
3.02,16.95,17.271
3.04,16.678,17.422
3.06,16.367,17.708
3.08,15.952,18.099
3.1,15.37,18.535
3.12,14.582,18.915
3.14,13.619,19.106
3.16,12.609,19.013
3.18,11.719,18.652
3.2,11.055,18.146
3.22,10.608,17.632
3.24,10.305,17.186
3.26,10.073,16.813
3.28,9.8768,16.491
3.3,9.706,16.203
3.32,9.5576,15.939
3.34,9.4298,15.697
3.36,9.3204,15.473
3.38,9.227,15.267
3.4,9.1477,15.077
3.42,9.0807,14.902
3.44,9.0245,14.741
3.46,8.978,14.592
3.48,8.9401,14.456
3.5,8.9099,14.331
3.52,8.8869,14.216
3.54,8.8703,14.112
3.56,8.8597,14.017
3.58,8.8545,13.931
3.6,8.8545,13.854
3.62,8.8592,13.785
3.64,8.8685,13.724
3.66,8.8821,13.67
3.68,8.8999,13.624
3.7,8.9218,13.586
3.72,8.9478,13.554
3.74,8.9779,13.529
3.76,9.0121,13.511
3.78,9.0505,13.5
3.8,9.0934,13.496
3.82,9.1408,13.499
3.84,9.1931,13.509
3.86,9.2503,13.527
3.88,9.3127,13.553
3.9,9.3806,13.587
3.92,9.454,13.631
3.94,9.5332,13.685
3.96,9.6181,13.75
3.98,9.7089,13.826
4.0,9.8053,13.916
4.02,9.9073,14.021
4.04,10.014,14.141
4.06,10.126,14.278
4.08,10.242,14.434
4.1,10.36,14.611
4.12,10.481,14.811
4.14,10.601,15.035
4.16,10.719,15.285
4.18,10.834,15.564
4.2,10.941,15.874
4.22,11.037,16.216
4.24,11.118,16.592
4.26,11.179,17.002
4.28,11.214,17.448
4.3,11.218,17.927
4.32,11.182,18.44
4.34,11.101,18.981
4.36,10.967,19.546
4.38,10.775,20.128
4.4,10.518,20.718
4.42,10.195,21.305
4.44,9.8045,21.878
4.46,9.3493,22.424
4.48,8.8353,22.932
4.5,8.2717,23.393
4.52,7.6703,23.799
4.54,7.0454,24.146
4.56,6.4119,24.437
4.58,5.7849,24.678
4.6,5.1771,24.882
4.62,4.5948,25.072
4.64,4.0303,25.272
4.66,3.4606,25.5
4.68,2.8574,25.755
4.7,2.1988,26.026
4.72,1.4705,26.296
4.74,0.66262,26.547
4.76,-0.2313,26.758
4.78,-1.2121,26.903
4.8,-2.2729,26.956
4.82,-3.3984,26.89
4.84,-4.5647,26.684
4.86,-5.7416,26.323
4.88,-6.8946,25.802
4.9,-7.9879,25.124
4.92,-8.9881,24.304
4.94,-9.8667,23.363
4.96,-10.603,22.331
4.98,-11.183,21.24
5.0,-11.605,20.124
5.02,-11.874,19.015
5.04,-12.001,17.94
5.06,-12.004,16.922
5.08,-11.905,15.977
5.1,-11.724,15.115
5.12,-11.484,14.341
5.14,-11.204,13.653
5.16,-10.901,13.046
5.18,-10.589,12.514
5.2,-10.278,12.047
5.22,-9.9756,11.638
5.24,-9.6862,11.276
5.26,-9.4124,10.954
5.28,-9.1549,10.665
5.3,-8.9135,10.402
5.32,-8.6872,10.162
5.34,-8.4748,9.9395
5.36,-8.2746,9.7327
5.38,-8.0854,9.539
5.4,-7.9059,9.3567
5.42,-7.7348,9.1847
5.44,-7.5712,9.0219
5.46,-7.4143,8.8677
5.48,-7.2636,8.7215
5.5,-7.1185,8.5828
5.52,-6.9786,8.4511
5.54,-6.8436,8.3261
5.56,-6.7134,8.2075
5.58,-6.5876,8.095
5.6,-6.4662,7.9882
5.62,-6.349,7.8868
5.64,-6.2359,7.7905
5.66,-6.127,7.6992
5.68,-6.022,7.6125
5.7,-5.921,7.5301
5.72,-5.824,7.4519
5.74,-5.7309,7.3775
5.76,-5.6418,7.3068
5.78,-5.5565,7.2394
5.8,-5.4752,7.1752
5.82,-5.3977,7.114
5.84,-5.3243,7.0555
5.86,-5.2549,6.9996
5.88,-5.1896,6.9459
5.9,-5.1285,6.8943
5.92,-5.0718,6.8444
5.94,-5.0195,6.7962
5.96,-4.9718,6.7492
5.98,-4.9291,6.703
6.0,-4.8914,6.6574


==> anc/data/refractive_indices/GaP.csv <==
# Complex permittivity (epsilon1, epsilon2) vs photon energy. Source: Appendix D
# of I. Vurgaftman, M. P. Lumb, and J. R. Meyer, "Bands and Photons in III-V
# Semiconductor Quantum Structures" (Oxford University Press, 2021),
# doi:10.1093/oso/9780198767275.001.0001.
photon_energy_eV,epsilon1,epsilon2
0.2,9.0985,0.0
0.22,9.1018,0.0
0.24,9.1053,0.0
0.26,9.1091,0.0
0.28,9.1133,0.0
0.3,9.1177,0.0
0.32,9.1225,0.0
0.34,9.1276,0.0
0.36,9.133,0.0
0.38,9.1387,0.0
0.4,9.1447,0.0
0.42,9.1511,0.0
0.44,9.1578,0.0
0.46,9.1648,0.0
0.48,9.1722,0.0
0.5,9.1799,0.0
0.52,9.188,0.0
0.54,9.1964,0.0
0.56,9.2052,0.0
0.58,9.2143,0.0
0.6,9.2237,0.0
0.62,9.2334,0.0
0.64,9.2435,0.0
0.66,9.2539,0.0
0.68,9.2646,0.0
0.7,9.2757,0.0
0.72,9.2872,0.0
0.74,9.299,0.0
0.76,9.3112,0.0
0.78,9.3238,0.0
0.8,9.3367,0.0
0.82,9.35,0.0
0.84,9.3637,0.0
0.86,9.3778,0.0
0.88,9.3923,0.0
0.9,9.4071,0.0
0.92,9.4224,0.0
0.94,9.4381,0.0
0.96,9.4542,0.0
0.98,9.4706,0.0
1.0,9.4876,0.0
1.02,9.5049,0.0
1.04,9.5227,0.0
1.06,9.5409,0.0
1.08,9.5595,0.0
1.1,9.5786,0.0
1.12,9.5982,0.0
1.14,9.6182,0.0
1.16,9.6387,0.0
1.18,9.6597,0.0
1.2,9.6811,0.0
1.22,9.7031,0.0
1.24,9.7256,0.0
1.26,9.7485,0.0
1.28,9.772,0.0
1.3,9.796,0.0
1.32,9.8206,0.0
1.34,9.8457,0.0
1.36,9.8714,0.0
1.38,9.8976,0.0
1.4,9.9244,0.0
1.42,9.9518,0.0
1.44,9.9798,0.0
1.46,10.008,0.0
1.48,10.038,0.0
1.5,10.068,0.0
1.52,10.098,0.0
1.54,10.129,0.0
1.56,10.161,0.0
1.58,10.194,0.0
1.6,10.227,0.0
1.62,10.261,0.0
1.64,10.296,0.0
1.66,10.332,0.0
1.68,10.368,0.0
1.7,10.405,0.0
1.72,10.443,0.0
1.74,10.482,0.0
1.76,10.522,0.0
1.78,10.562,0.0
1.8,10.604,0.0
1.82,10.646,0.0
1.84,10.689,0.0
1.86,10.734,0.0
1.88,10.779,0.0
1.9,10.826,0.0
1.92,10.873,0.0
1.94,10.922,0.0
1.96,10.972,0.0
1.98,11.023,0.0
2.0,11.075,0.0
2.02,11.128,0.0
2.04,11.183,0.0
2.06,11.239,0.0
2.08,11.297,0.0
2.1,11.356,0.0
2.12,11.417,0.0
2.14,11.479,0.0
2.16,11.543,0.0
2.18,11.609,0.0
2.2,11.676,0.0
2.22,11.746,0.0
2.24,11.818,1.79e-05
2.26,11.892,0.000198
2.28,11.968,0.000878
2.3,12.046,0.002057
2.32,12.127,0.0034
2.34,12.209,0.004759
2.36,12.295,0.006119
2.38,12.382,0.007481
2.4,12.473,0.008854
2.42,12.567,0.010264
2.44,12.664,0.01176
2.46,12.765,0.013417
2.48,12.87,0.015333
2.5,12.98,0.017633
2.52,13.094,0.020466
2.54,13.213,0.024006
2.56,13.337,0.028453
2.58,13.468,0.034033
2.6,13.605,0.040999
2.62,13.75,0.049643
2.64,13.903,0.060323
2.66,14.067,0.073535
2.68,14.244,0.090046
2.7,14.438,0.11117
2.72,14.665,0.14295
2.74,14.942,0.22981
2.76,15.182,0.44034
2.78,15.278,0.65319
2.8,15.346,0.76819
2.82,15.451,0.85482
2.84,15.568,0.94428
2.86,15.687,1.034
2.88,15.806,1.1191
2.9,15.93,1.1983
2.92,16.06,1.2736
2.94,16.198,1.3475
2.96,16.344,1.4213
2.98,16.497,1.4958
3.0,16.658,1.5715
3.02,16.826,1.6489
3.04,17.003,1.7285
3.06,17.188,1.8105
3.08,17.383,1.8957
3.1,17.588,1.9847
3.12,17.805,2.0781
3.14,18.033,2.177
3.16,18.274,2.2824
3.18,18.529,2.3958
3.2,18.798,2.5184
3.22,19.083,2.6522
3.24,19.385,2.799
3.26,19.704,2.9609
3.28,20.041,3.1402
3.3,20.396,3.3395
3.32,20.771,3.5615
3.34,21.166,3.8092
3.36,21.582,4.0858
3.38,22.019,4.3951
3.4,22.481,4.7412
3.42,22.97,5.1296
3.44,23.489,5.5676
3.46,24.043,6.066
3.48,24.637,6.6407
3.5,25.275,7.315
3.52,25.956,8.1214
3.54,26.667,9.1034
3.56,27.381,10.317
3.58,28.036,11.826
3.6,28.52,13.689
3.62,28.657,15.922
3.64,28.225,18.437
3.66,27.032,20.993
3.68,25.033,23.227
3.7,22.408,24.763
3.72,19.541,25.376
3.74,16.875,25.099
3.76,14.728,24.192
3.78,13.209,22.996
3.8,12.24,21.789
3.82,11.664,20.728
3.84,11.327,19.858
3.86,11.12,19.163
3.88,10.977,18.604
3.9,10.868,18.146
3.92,10.778,17.762
3.94,10.703,17.432
3.96,10.641,17.143
3.98,10.592,16.889
4.0,10.556,16.664
4.02,10.533,16.465
4.04,10.522,16.291
4.06,10.521,16.139
4.08,10.53,16.009
4.1,10.548,15.898
4.12,10.575,15.806
4.14,10.608,15.731
4.16,10.649,15.674
4.18,10.697,15.632
4.2,10.752,15.607
4.22,10.812,15.597
4.24,10.88,15.602
4.26,10.954,15.623
4.28,11.035,15.66
4.3,11.123,15.714
4.32,11.218,15.785
4.34,11.32,15.874
4.36,11.43,15.984
4.38,11.547,16.116
4.4,11.67,16.272
4.42,11.799,16.454
4.44,11.932,16.666
4.46,12.069,16.91
4.48,12.205,17.191
4.5,12.338,17.511
4.52,12.464,17.875
4.54,12.576,18.285
4.56,12.667,18.744
4.58,12.728,19.255
4.6,12.75,19.817
4.62,12.72,20.428
4.64,12.627,21.082
4.66,12.459,21.773
4.68,12.204,22.485
4.7,11.856,23.205
4.72,11.41,23.912
4.74,10.869,24.585
4.76,10.242,25.203
4.78,9.5438,25.75
4.8,8.7964,26.212
4.82,8.0255,26.586
4.84,7.2563,26.879
4.86,6.5086,27.108
4.88,5.7923,27.296
4.9,5.1056,27.468
4.92,4.4372,27.642
4.94,3.7696,27.832
4.96,3.0827,28.04
4.98,2.3562,28.264
5.0,1.5707,28.495
5.02,0.70967,28.716
5.04,-0.23792,28.902
5.06,-1.2754,29.027
5.08,-2.3969,29.061
5.1,-3.5868,28.977
5.12,-4.821,28.751
5.14,-6.0689,28.369
5.16,-7.2963,27.824
5.18,-8.4681,27.119
5.2,-9.5518,26.267
5.22,-10.519,25.289
5.24,-11.349,24.21
5.26,-12.028,23.061
5.28,-12.548,21.871
5.3,-12.912,20.673
5.32,-13.127,19.492
5.34,-13.207,18.352
5.36,-13.167,17.274
5.38,-13.027,16.269
5.4,-12.807,15.348
5.42,-12.526,14.513
5.44,-12.201,13.765
5.46,-11.85,13.102
5.48,-11.484,12.516
5.5,-11.115,12.001
5.52,-10.752,11.55
5.54,-10.4,11.154
5.56,-10.063,10.806
5.58,-9.7437,10.498
5.6,-9.4427,10.223
5.62,-9.1603,9.977
5.64,-8.8957,9.7539
5.66,-8.6481,9.5503
5.68,-8.4161,9.3629
5.7,-8.1984,9.1892
5.72,-7.9939,9.0272
5.74,-7.8012,8.8752
5.76,-7.6193,8.732
5.78,-7.4473,8.5967
5.8,-7.2843,8.4683
5.82,-7.1298,8.3463
5.84,-6.9832,8.23
5.86,-6.8439,8.1189
5.88,-6.7118,8.0126
5.9,-6.5865,7.9106
5.92,-6.4679,7.8126
5.94,-6.3558,7.7181
5.96,-6.2501,7.6266
5.98,-6.151,7.5376
6.0,-6.0583,7.4507


==> anc/data/refractive_indices/InP.csv <==
# Complex permittivity (epsilon1, epsilon2) vs photon energy. Source: Appendix D
# of I. Vurgaftman, M. P. Lumb, and J. R. Meyer, "Bands and Photons in III-V
# Semiconductor Quantum Structures" (Oxford University Press, 2021),
# doi:10.1093/oso/9780198767275.001.0001.
photon_energy_eV,epsilon1,epsilon2
0.2,9.5751,0.0
0.22,9.5807,0.0
0.24,9.587,0.0
0.26,9.5937,0.0
0.28,9.6011,0.0
0.3,9.609,0.0
0.32,9.6175,0.0
0.34,9.6266,0.0
0.36,9.6363,0.0
0.38,9.6466,0.0
0.4,9.6575,0.0
0.42,9.669,0.0
0.44,9.6812,0.0
0.46,9.6939,0.0
0.48,9.7074,0.0
0.5,9.7215,0.0
0.52,9.7363,0.0
0.54,9.7517,0.0
0.56,9.7679,0.0
0.58,9.7848,0.0
0.6,9.8024,0.0
0.62,9.8208,0.0
0.64,9.8399,0.0
0.66,9.8599,0.0
0.68,9.8807,0.0
0.7,9.9023,0.0
0.72,9.9248,0.0
0.74,9.9482,0.0
0.76,9.9726,0.0
0.78,9.9979,0.0
0.8,10.024,0.0
0.82,10.052,0.0
0.84,10.08,0.0
0.86,10.11,0.0
0.88,10.141,0.0
0.9,10.173,0.0
0.92,10.206,0.0
0.94,10.241,0.0
0.96,10.277,0.0
0.98,10.315,0.0
1.0,10.355,0.0
1.02,10.396,0.0
1.04,10.44,0.0
1.06,10.486,0.0
1.08,10.534,0.0
1.1,10.584,0.0
1.12,10.638,0.0
1.14,10.695,0.0
1.16,10.756,0.0
1.18,10.821,4.14e-06
1.2,10.892,1.83e-05
1.22,10.97,7.02e-05
1.24,11.056,0.000233
1.26,11.155,0.000675
1.28,11.272,0.00172
1.3,11.423,0.005023
1.32,11.66,0.056809
1.34,11.863,0.32526
1.36,11.807,0.5532
1.38,11.78,0.62252
1.4,11.813,0.69034
1.42,11.856,0.78051
1.44,11.888,0.88767
1.46,11.897,0.99727
1.48,11.885,1.0942
1.5,11.866,1.1713
1.52,11.849,1.2309
1.54,11.838,1.2794
1.56,11.835,1.3223
1.58,11.838,1.3626
1.6,11.845,1.4014
1.62,11.856,1.4393
1.64,11.868,1.4764
1.66,11.884,1.5127
1.68,11.901,1.5485
1.7,11.92,1.5838
1.72,11.942,1.6186
1.74,11.965,1.6532
1.76,11.989,1.6875
1.78,12.016,1.7216
1.8,12.045,1.7557
1.82,12.075,1.7899
1.84,12.107,1.8241
1.86,12.141,1.8585
1.88,12.176,1.8932
1.9,12.213,1.9282
1.92,12.253,1.9636
1.94,12.294,1.9995
1.96,12.337,2.0359
1.98,12.382,2.0729
2.0,12.429,2.1106
2.02,12.478,2.1491
2.04,12.529,2.1885
2.06,12.582,2.2289
2.08,12.637,2.2704
2.1,12.695,2.3132
2.12,12.755,2.3572
2.14,12.817,2.4028
2.16,12.882,2.45
2.18,12.949,2.4989
2.2,13.019,2.5498
2.22,13.091,2.6027
2.24,13.166,2.6579
2.26,13.243,2.7156
2.28,13.323,2.7759
2.3,13.406,2.839
2.32,13.491,2.9052
2.34,13.579,2.9745
2.36,13.67,3.0474
2.38,13.763,3.1239
2.4,13.86,3.2043
2.42,13.959,3.2889
2.44,14.06,3.3779
2.46,14.165,3.4715
2.48,14.272,3.5701
2.5,14.382,3.6738
2.52,14.495,3.7831
2.54,14.61,3.8981
2.56,14.728,4.0193
2.58,14.849,4.1469
2.6,14.973,4.2812
2.62,15.1,4.4227
2.64,15.23,4.5717
2.66,15.363,4.7287
2.68,15.5,4.8945
2.7,15.642,5.0697
2.72,15.788,5.2554
2.74,15.939,5.453
2.76,16.096,5.6641
2.78,16.259,5.8908
2.8,16.428,6.1356
2.82,16.603,6.4014
2.84,16.783,6.6915
2.86,16.967,7.0095
2.88,17.153,7.3596
2.9,17.339,7.7463
2.92,17.522,8.1749
2.94,17.697,8.651
2.96,17.86,9.182
2.98,18.002,9.7773
3.0,18.113,10.45
3.02,18.168,11.213
3.04,18.13,12.078
3.06,17.943,13.035
3.08,17.548,14.04
3.1,16.907,15.009
3.12,16.035,15.839
3.14,15.001,16.443
3.16,13.913,16.783
3.18,12.879,16.89
3.2,11.956,16.842
3.22,11.141,16.713
3.24,10.398,16.541
3.26,9.6948,16.32
3.28,9.0298,16.024
3.3,8.4353,15.64
3.32,7.9514,15.188
3.34,7.5969,14.714
3.36,7.3587,14.266
3.38,7.2033,13.872
3.4,7.0958,13.536
3.42,7.0127,13.25
3.44,6.9423,12.999
3.46,6.8806,12.774
3.48,6.8269,12.57
3.5,6.7814,12.381
3.52,6.744,12.207
3.54,6.7145,12.046
3.56,6.6924,11.896
3.58,6.6773,11.758
3.6,6.6685,11.631
3.62,6.6656,11.514
3.64,6.6678,11.407
3.66,6.6748,11.309
3.68,6.6861,11.22
3.7,6.7012,11.14
3.72,6.7196,11.068
3.74,6.7412,11.004
3.76,6.7656,10.948
3.78,6.7926,10.899
3.8,6.8219,10.856
3.82,6.8535,10.821
3.84,6.8873,10.791
3.86,6.9232,10.768
3.88,6.9614,10.751
3.9,7.0019,10.739
3.92,7.0449,10.733
3.94,7.0906,10.732
3.96,7.1393,10.737
3.98,7.1911,10.748
4.0,7.2465,10.764
4.02,7.3058,10.787
4.04,7.3692,10.816
4.06,7.437,10.853
4.08,7.5094,10.898
4.1,7.5868,10.951
4.12,7.6693,11.013
4.14,7.7568,11.086
4.16,7.8496,11.171
4.18,7.9475,11.268
4.2,8.0503,11.379
4.22,8.1578,11.506
4.24,8.2695,11.649
4.26,8.3848,11.811
4.28,8.5031,11.994
4.3,8.6235,12.199
4.32,8.745,12.428
4.34,8.8661,12.684
4.36,8.9853,12.97
4.38,9.1006,13.288
4.4,9.2097,13.643
4.42,9.3093,14.037
4.44,9.3953,14.476
4.46,9.4619,14.965
4.48,9.5012,15.51
4.5,9.5019,16.118
4.52,9.4488,16.792
4.54,9.3214,17.536
4.56,9.094,18.345
4.58,8.7368,19.209
4.6,8.2194,20.103
4.62,7.5163,20.986
4.64,6.6146,21.805
4.66,5.5218,22.499
4.68,4.2714,23.005
4.7,2.922,23.277
4.72,1.55,23.291
4.74,0.23544,23.059
4.76,-0.95414,22.625
4.78,-1.9772,22.051
4.8,-2.8244,21.408
4.82,-3.5158,20.757
4.84,-4.091,20.137
4.86,-4.5954,19.562
4.88,-5.068,19.022
4.9,-5.5321,18.496
4.92,-5.9931,17.956
4.94,-6.441,17.379
4.96,-6.8563,16.753
4.98,-7.2168,16.081
5.0,-7.504,15.373
5.02,-7.7058,14.646
5.04,-7.8187,13.923
5.06,-7.8469,13.222
5.08,-7.8004,12.561
5.1,-7.6929,11.95
5.12,-7.5392,11.396
5.14,-7.3537,10.9
5.16,-7.149,10.461
5.18,-6.935,10.074
5.2,-6.7192,9.733
5.22,-6.5067,9.433
5.24,-6.3007,9.1682
5.26,-6.1031,8.9337
5.28,-5.9149,8.7258
5.3,-5.7366,8.5412
5.32,-5.569,8.3774
5.34,-5.4128,8.2322
5.36,-5.2686,8.1035
5.38,-5.1375,7.9888
5.4,-5.02,7.8857
5.42,-4.9167,7.7914
5.44,-4.8273,7.7028
5.46,-4.7512,7.6168
5.48,-4.6869,7.5307
5.5,-4.6321,7.4421
5.52,-4.5842,7.3493
5.54,-4.5403,7.2516
5.56,-4.4975,7.149
5.58,-4.4531,7.0424
5.6,-4.405,6.9335
5.62,-4.352,6.8245
5.64,-4.2934,6.7175
5.66,-4.2296,6.6147
5.68,-4.1613,6.5181
5.7,-4.0898,6.4291
5.72,-4.017,6.3486
5.74,-3.9443,6.2769
5.76,-3.8735,6.214
5.78,-3.8059,6.1593
5.8,-3.7426,6.1121
5.82,-3.6847,6.0716
5.84,-3.6326,6.0369
5.86,-3.5868,6.007
5.88,-3.5475,5.9812
5.9,-3.515,5.9587
5.92,-3.4892,5.9389
5.94,-3.4704,5.9213
5.96,-3.4587,5.9053
5.98,-3.4541,5.8904
6.0,-3.457,5.8761


==> anc/data/refractive_indices/interpolate_alloys.py <==
"""Optical constants for the 26R016 device stack (300 K tables).

The binary permittivity tables in this folder (GaAs.csv, GaP.csv, AlP.csv,
InP.csv) are extracted from Appendix D of I. Vurgaftman, M. P. Lumb, and
J. R. Meyer, "Bands and Photons in III-V Semiconductor Quantum Structures"
(Oxford University Press, 2021), doi:10.1093/oso/9780198767275.001.0001.
The direct-gap energies and alloy bowing parameters below are the 300 K
recommended band parameters of the same book.

Alloy indices are computed by linear interpolation of the complex permittivity
between the binary tables on their common photon-energy grid, with epsilon_2
clamped to zero below the alloy direct gap,
Eg(x) = (1-x) Eg_low + x Eg_high - C x (1-x).

nk_table() returns a long-format table (material, wavelength_nm, n, k) for
every material in the device stack on a 600-900 nm grid at 1 nm.
"""
import csv
from pathlib import Path

import numpy as np
import pandas as pd

HC_EV_NM = 1239.8419843320026
HERE = Path(__file__).resolve().parent

# Direct (Gamma) band gaps at 300 K and alloy bowing parameters, in eV.
EG_300K_EV = {'GaAs': 1.422393, 'GaP': 2.777039, 'AlP': 3.912723, 'InP': 1.352886}
BOWING_EV = {'GaAsP': 0.19, 'InAlP': 0.672}
ENDMEMBERS = {'GaAsP': ('GaAs', 'GaP'), 'InAlP': ('AlP', 'InP')}

# GaAs wells, cap, and substrate; the graded-buffer GaAsP compositions, the
# barrier/spacer/DBR GaAsP, and the DBR InAlP.
STACK_MATERIALS = ('GaAs',) + tuple(
    f'GaAsP_P={x}' for x in ('0.025', '0.05', '0.075', '0.1', '0.125', '0.15',
                             '0.175', '0.2', '0.225', '0.25', '0.275', '0.3',
                             '0.325', '0.35', '0.375')) + ('InAlP_In=0.3',)


def _load_binary(name):
    '''Read one Appendix D table, skipping the citation comment lines.'''
    with open(HERE / f'{name}.csv', newline='') as handle:
        rows = [r for r in csv.DictReader(
            line for line in handle if not line.startswith('#'))]
    energy = np.array([float(r['photon_energy_eV']) for r in rows])
    eps1 = np.array([float(r['epsilon1']) for r in rows])
    eps2 = np.array([float(r['epsilon2']) for r in rows])
    return energy, eps1, eps2


def _epsilon_to_nk(eps1, eps2):
    eps_abs = np.sqrt(eps1**2 + eps2**2)
    n = np.sqrt(np.clip((eps_abs + eps1)/2.0, a_min=0.0, a_max=None))
    k = np.sqrt(np.clip((eps_abs - eps1)/2.0, a_min=0.0, a_max=None))
    return n, k


def _material_nk_table(material):
    '''(photon_energy_eV, n, k) on the material's native grid.'''
    if material == 'GaAs':
        energy, eps1, eps2 = _load_binary('GaAs')
    else:
        family = material.split('_')[0]
        fraction = float(material.split('=')[1])
        low, high = ENDMEMBERS[family]
        onset_eV = ((1.0 - fraction)*EG_300K_EV[low] + fraction*EG_300K_EV[high]
                    - BOWING_EV[family]*fraction*(1.0 - fraction))
        e_low, eps1_low, eps2_low = _load_binary(low)
        e_high, eps1_high, eps2_high = _load_binary(high)
        energy, idx_low, idx_high = np.intersect1d(e_low, e_high,
                                                   return_indices=True)
        eps1 = (1.0 - fraction)*eps1_low[idx_low] + fraction*eps1_high[idx_high]
        eps2 = (1.0 - fraction)*eps2_low[idx_low] + fraction*eps2_high[idx_high]
        eps2 = np.where(energy < onset_eV, 0.0, eps2)
        eps1 = np.maximum(eps1, 0.0)
    return energy, *_epsilon_to_nk(eps1, eps2)


def nk_table(wavelength_nm=None):
    '''Long-format n,k table for the full stack on the requested grid.'''
    if wavelength_nm is None:
        wavelength_nm = np.arange(600.0, 900.0 + 0.5, 1.0)
    wavelength_nm = np.asarray(wavelength_nm, dtype=float)
    photon_energy = HC_EV_NM/wavelength_nm
    frames = []
    for material in STACK_MATERIALS:
        energy, n, k = _material_nk_table(material)
        if photon_energy.min() < energy.min() or photon_energy.max() > energy.max():
            raise ValueError(f'{material} table does not cover the requested range')
        frames.append(pd.DataFrame({
            'material': material,
            'wavelength_nm': wavelength_nm,
            'n': np.interp(photon_energy, energy, n),
            'k': np.interp(photon_energy, energy, k)}))
    return pd.concat(frames, ignore_index=True)


==> anc/figure_style.py <==
"""Manuscript figure styling for the analysis notebook.

Every visual tuning constant (e.g., layouts, palettes, named plot 
and axis formats) so the notebook's plotting cells contain no styling. 
Importing this module applies the manuscript rcParams. 
Call configure(root=..., figdir=...) before finish_figure().
"""
from io import BytesIO
from pathlib import Path

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, FancyArrow
from IPython.display import Image, display

ROOT = None
FIGDIR = None


def configure(root=None, figdir=None):
    """Set the repository root and figure output directory."""
    global ROOT, FIGDIR
    if root is not None:
        ROOT = Path(root)
    if figdir is not None:
        FIGDIR = Path(figdir)


plt.rcParams.update({
    'text.usetex': False,
    'font.family': 'serif',
    'mathtext.fontset': 'cm',
    'font.size': 8,
    'axes.linewidth': 0.6,
})

COLORS = {295: '#b2182b', 273: '#ef8a62', 195: '#67a9cf', 77: '#2166ac'}
MARKERS = {295: 'o', 273: 's', 195: '^', 77: 'v'}  # diamonds are reserved for quoted peaks
Tlabel = {T: f'{T} K' for T in COLORS}

FIGURE_LAYOUTS = {
    'column': dict(nrows=1, ncols=1, figsize=(3.4, 2.9)),
    'column_tall': dict(nrows=2, ncols=1, figsize=(3.4, 4.4)),
    'wide': dict(nrows=1, ncols=2, figsize=(7.0, 2.9)),
    'blue_edge': dict(nrows=1, ncols=2, figsize=(7.1, 2.8),
                      gridspec_kw={'width_ratios': [1.25, 1]}),
    'structure_combo': dict(nrows=1, ncols=2, figsize=(7.4, 3.9),
                            gridspec_kw={'width_ratios': [1.15, 1.0]}),
}

PLOT_STYLES = {
    'main_data': dict(ms=2.4, lw=0.7, capsize=0, zorder=3),
    'main_model': dict(ls='-', lw=1.0, zorder=2),
    'quoted_peak': dict(fmt='D', ms=3.6, mfc='white', mew=0.9, lw=0.9,
                        capsize=1.6, zorder=4),
    'qe_curve': dict(ls='-', ms=2.2, lw=0.8),
    'blue_data': dict(ms=2.5, lw=0.7, alpha=0.65),
    'blue_model': dict(ls='-', lw=1.3),
    'onset_law': dict(color='k', ls='-', lw=1.1),
    'lo_reference': dict(color='gray', ls='--', lw=0.8),
    'delta_reference': dict(color='gray', ls=':', lw=0.8),
    'onset_point': dict(ms=4, lw=1),
    'measured_model_point': dict(fmt='s', color='k', ms=4, capsize=2),
    'band_prediction': dict(color='k', marker='o', mfc='white', mew=0.9,
                            ls='-', ms=3.5, lw=0.9),
    'model_prediction': dict(color='k', marker='o', mfc='white', mew=0.9,
                             ls='-', ms=3.5, lw=0.9, zorder=2),
    'transport': dict(fmt='^--', ms=3.5, lw=0.8, color='0.5', capsize=2, zorder=1),
    'stability_qe': dict(marker='v', ls='-', ms=4, lw=0.9),
    'stability_next_day': dict(marker='v', ls='none', ms=4, mfc='white'),
    'stability_spectrum': dict(ms=3, lw=0.8),
}

LEGEND_STYLES = {
    'main': dict(frameon=False, fontsize=6, loc='upper left', handlelength=1.4,
                 borderaxespad=0.3, labelspacing=0.25),
    'qe': dict(frameon=False, fontsize=6, loc='lower left', handlelength=1.4,
               borderaxespad=0.3, labelspacing=0.25),
    'model': dict(frameon=True, fontsize=6.5, loc='upper left', framealpha=0.95,
                  facecolor='white', edgecolor='0.6', _frame_lw=0.5,
                  handlelength=1.6, borderaxespad=0.5, labelspacing=0.35,
                  handletextpad=0.5),
    'model_lower': dict(frameon=True, fontsize=6.5, loc='upper left', ncol=3,
                        framealpha=0.95, facecolor='white', edgecolor='0.6',
                        _frame_lw=0.5, handlelength=1.5, borderaxespad=0.4,
                        columnspacing=1.1, handletextpad=0.45),
    'blue_temperature': dict(fontsize=7, loc='lower right', frameon=False),
    'blue_onset': dict(fontsize=7, loc='lower right', frameon=True, framealpha=0.9,
                       facecolor='white', edgecolor='none'),
    'stability': dict(frameon=False, fontsize=6.5, loc='lower center'),
}

STACK_STYLE = {
    'width': 1.0,
    'border': dict(fc='none', ec='k', lw=0.8),
    'label': dict(va='center', ha='left', fontsize=7, linespacing=1.4),
    'graded_cmap': plt.cm.Blues,
    'dbr_colors': ('#9ecae1', '#4292c6'),
    'sl_colors': ('#fb6a4a', '#fcbba1'),
    'electron_color': '#b2182b',
}

def manuscript_subplots(layout):
    '''Create a figure using one of the manuscript layouts above.'''
    return plt.subplots(**FIGURE_LAYOUTS[layout])

def temperature_style(T, style_name, representation='errorbar', **overrides):
    '''Add the paper's temperature color/marker to a named plot style.'''
    style = dict(PLOT_STYLES[style_name])
    style['color'] = COLORS[T]
    if representation == 'errorbar':
        style['fmt'] = MARKERS[T]
    elif representation == 'line_points':
        style['marker'] = MARKERS[T]
    style.update(overrides)
    return style

def paper_legend(ax, style_name, *args, **overrides):
    style = dict(LEGEND_STYLES[style_name])
    style.update(overrides)
    frame_lw = style.pop('_frame_lw', None)
    legend = ax.legend(*args, **style)
    if frame_lw is not None:
        legend.get_frame().set_linewidth(frame_lw)
    return legend

def panel_label(ax, label, placement='default'):
    if placement == 'model':
        return ax.text(0.97, 0.90, label, transform=ax.transAxes, ha='right')
    return ax.annotate(label, (0.03, 0.92), xycoords='axes fraction')

def operating_arrow(T):
    return dict(arrowstyle='->', color=COLORS[T], lw=1)

def embed_figure(fig, dpi=160):
    '''Embed a readable PNG preview without creating another repository file.'''
    buffer = BytesIO()
    fig.savefig(buffer, format='png', dpi=dpi, bbox_inches='tight')
    display(Image(data=buffer.getvalue()))
    plt.close(fig)

def finish_figure(fig, filename, pad=None, tight=True):
    '''Apply the shared layout, save the paper PDF, and embed the same figure.

    Pass tight=False when the calling cell has already laid out the figure
    (e.g. to hand-adjust an axes position after tight_layout).'''
    if FIGDIR is None or ROOT is None:
        raise RuntimeError('call figure_style.configure(root=..., figdir=...) first')
    if tight:
        if pad is None:
            fig.tight_layout()
        else:
            fig.tight_layout(pad=pad)
    destination = FIGDIR / filename
    fig.savefig(destination, bbox_inches='tight')
    embed_figure(fig)
    print('wrote', destination.relative_to(ROOT))

def draw_layer_stack(ax, layers):
    '''Render the not-to-scale layer stack using the shared stack style.'''
    width = STACK_STYLE['width']
    y = 0.0
    for i, (label, height, facecolor) in enumerate(layers):
        if i == 1:
            for k in range(14):
                ax.add_patch(Rectangle((0, y + k*height/14), width, height/14,
                    fc=STACK_STYLE['graded_cmap'](0.15 + 0.35*k/14), ec='none'))
            ax.add_patch(Rectangle((0, y), width, height, **STACK_STYLE['border']))
        elif i == 2:
            light, dark = STACK_STYLE['dbr_colors']
            for k in range(12):
                ax.add_patch(Rectangle((0, y + k*height/12), width, 0.46*height/12,
                                       fc=light, ec='none'))
                ax.add_patch(Rectangle((0, y + (k+0.46)*height/12), width, 0.54*height/12,
                                       fc=dark, ec='none'))
            ax.add_patch(Rectangle((0, y), width, height, **STACK_STYLE['border']))
        elif i == 4:
            well, barrier = STACK_STYLE['sl_colors']
            for k in range(30):
                ax.add_patch(Rectangle((0, y + k*height/30), width, 0.58*height/30,
                                       fc=well, ec='none'))
                ax.add_patch(Rectangle((0, y + (k+0.58)*height/30), width, 0.42*height/30,
                                       fc=barrier, ec='none'))
            ax.add_patch(Rectangle((0, y), width, height, **STACK_STYLE['border']))
        else:
            ax.add_patch(Rectangle((0, y), width, height, fc=facecolor, ec='k', lw=0.8))
        ax.annotate(label, (width + 0.06, y + height/2), **STACK_STYLE['label'])
        y += height

    ax.add_patch(FancyArrow(0.28, y + 0.55, 0, -0.38, width=0.008, head_width=0.05,
                            head_length=0.10, fc='k', ec='k'))
    ax.annotate(r'$\sigma^\pm$ light', (0.28, y + 0.66), ha='center', va='bottom', fontsize=7)
    electron_color = STACK_STYLE['electron_color']
    ax.add_patch(FancyArrow(0.72, y + 0.10, 0, 0.38, width=0.008, head_width=0.05,
                            head_length=0.10, fc=electron_color, ec=electron_color))
    ax.annotate(r'spin-polarized $e^-$', (0.80, y + 0.30), ha='left', va='center',
                fontsize=7, color=electron_color)
    ax.set_xlim(-0.05, 2.9)
    ax.set_ylim(-0.1, y + 0.85)
    ax.set_axis_off()


# Axis labels, limits, and legends
AXIS_FORMATS = {
    'blue_edge_spectra': dict(
        ylim=(30, 103), xlabel='photon energy (eV)',
        ylabel='helicity-normalized polarization (%)',
        _legend='blue_temperature', _panel='(a)'),
    'blue_edge_onset': dict(
        ylim=(0, 125), xlabel='effective cathode temperature (K)',
        ylabel=r'onset $\delta_{\mathrm{eff}}$ (meV)', _ticks_right=True,
        _legend='blue_onset', _panel='(b)'),
    'main_polarization': dict(
        xlabel='wavelength (nm)', ylabel='spin polarization (%)',
        xlim=(700, 812), ylim=(15, 102), _legend='main'),
    'qe_spectra': dict(
        xlabel='wavelength (nm)', ylabel='quantum efficiency (%)',
        xlim=(600, 815), ylim=(0.05, 12), _legend='qe'),
    'peak_shift': dict(
        ylabel='peak wavelength (nm)', ylim=(731, 788), _legend='model',
        _panel='(a)', _panel_placement='model'),
    'peak_polarization': dict(
        xlabel='temperature (K)', ylabel='peak polarization (%)',
        ylim=(89.5, 102), yticks=[90, 92, 94, 96, 98, 100],
        _panel='(b)', _panel_placement='model'),
    'transport_axis': dict(
        ylabel=r'$\tau/\tau_s$', ylim=(-0.006, 0.15),
        yticks=[0.0, 0.05, 0.10, 0.15], _tick_color='0.4'),
    'stability_qe': dict(
        ylabel='QE at 739 nm (%)', ylim=(0, 1.7), _panel='(a)'),
    'stability_spectra': dict(
        xlabel='wavelength (nm)', ylabel='corrected polarization (%)',
        xlim=(725, 812), ylim=(55, 100),
        _legend='stability', _panel='(b)'),
}

def format_axis(ax, format_name, **overrides):
    """Apply one named presentation recipe after scientific curves are drawn."""
    spec = dict(AXIS_FORMATS[format_name])
    spec.update(overrides)
    axis_off = spec.pop('_axis_off', False)
    invert_x = spec.pop('_invert_x', False)
    ticks_right = spec.pop('_ticks_right', False)
    tick_color = spec.pop('_tick_color', None)
    legend = spec.pop('_legend', None)
    legend_kwargs = spec.pop('_legend_kwargs', {})
    grid = spec.pop('_grid', False)
    panel = spec.pop('_panel', None)
    panel_placement = spec.pop('_panel_placement', 'default')

    ax.set(**spec)
    if invert_x:
        ax.invert_xaxis()
    if ticks_right:
        ax.yaxis.set_label_position('right')
        ax.yaxis.tick_right()
    if tick_color is not None:
        ax.yaxis.label.set_color(tick_color)
        ax.tick_params(axis='y', colors=tick_color)
    if legend:
        paper_legend(ax, legend, **legend_kwargs)
    if grid:
        ax.grid(alpha=0.18, lw=0.5)
    if panel:
        panel_label(ax, panel, placement=panel_placement)
    if axis_off:
        ax.set_axis_off()
    return ax

def add_wavelength_top_axis(ax, wavelength_min, wavelength_max, spacing_nm=20):
    """Add the reciprocal wavelength scale used by the blue-edge figure."""
    def reciprocal(value):
        with np.errstate(divide='ignore', invalid='ignore'):
            return 1239.842/np.asarray(value, float)
    wavelength_axis = ax.secondary_xaxis('top', functions=(reciprocal, reciprocal))
    wavelength_axis.set_xlabel('wavelength (nm)')
    wavelength_axis.set_xticks(np.arange(
        np.ceil(wavelength_min/spacing_nm)*spacing_nm,
        wavelength_max + 1, spacing_nm))
    return wavelength_axis




